AutoCross: Automatic Feature Crossing for Tabular Data in Real-World Applications

Feature crossing captures interactions among categorical features and is useful to enhance learning from tabular data in real-world businesses. In this paper, we present AutoCross, an automatic feature crossing tool provided by 4Paradigm to its customers, ranging from banks, hospitals, to Internet corporations. By performing beam search in a tree-structured space, AutoCross enables efficient generation of high-order cross features, which is not yet visited by existing works. Additionally, we propose successive mini-batch gradient descent and multi-granularity discretization to further improve efficiency and effectiveness, while ensuring simplicity so that no machine learning expertise or tedious hyper-parameter tuning is required. Furthermore, the algorithms are designed to reduce the computational, transmitting, and storage costs involved in distributed computing. Experimental results on both benchmark and real-world business datasets demonstrate the effectiveness and efficiency of AutoCross. It is shown that AutoCross can significantly enhance the performance of both linear and deep models.

==> figure/pyplot/.ipynb_checkpoints/featurego_pyplot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plot for feature go"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pandas import DataFrame\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "c1 = '#8696a7'\n",
    "c2 = '#d8caaf'\n",
    "c3 = '#A27E7E'\n",
    "c4 = '#D8CAD9'\n",
    "c5 = '#B5C4B1'\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## statistics of generated conjunctions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# datasets = ['Bank', 'Adult', 'Credit', 'Employee', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4', 'Data5', 'Data6']\n",
    "# second = [10, 10, 10, 10, 10, 10]\n",
    "data = {\n",
    "    'Bank': [3, 2, 0, 0, 0],\n",
    "    'Adult': [5, 1, 0, 0, 0],\n",
    "    'Credit': [3, 0, 0, 0, 0],\n",
    "    'Empl.': [7, 3, 0, 0, 0],\n",
    "    'Criteo': [8, 5, 0, 0, 0],\n",
    "    'Data1': [9, 12, 0, 0, 0],\n",
    "    'Data2': [6, 2, 0, 0, 0],\n",
    "    'Data3': [7, 9, 0, 0, 0],\n",
    "    'Data4': [10, 14, 0, 0, 0],\n",
    "    'Data5': [12, 15, 0, 0, 0],\n",
    "#     'Data6': [0, 0],\n",
    "    }\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Empl.', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4', 'Data5']\n",
    "second = [data[a][0] for a in datasets]\n",
    "high3 = [data[a][1] for a in datasets]\n",
    "high4 = [data[a][2] for a in datasets]\n",
    "high5 = [data[a][3] for a in datasets]\n",
    "highx = [data[a][4] for a in datasets]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_dist = plt.figure()\n",
    "\n",
    "p1 = plt.bar(ind, second, width, color=c1)\n",
    "p2 = plt.bar(ind, high3, width, color=c2, bottom=second)\n",
    "p3 = plt.bar(ind, high4, width, color=c3, bottom=high3)\n",
    "p4 = plt.bar(ind, high5, width, color=c4, bottom=high4)\n",
    "p5 = plt.bar(ind, highx, width, color=c5, bottom=high5)\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel('# conjunctions', fontsize=13)\n",
    "plt.xticks(ind, datasets, rotation=45, fontsize=12)\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "plt.legend((p1[0], p2[0]), ('2nd-order', 'high-order'))\n",
    "\n",
    "# fig_dist\n",
    "\n",
    "# fig_dist.savefig('exp_dist.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Field-wise v.s. Full LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Bank': [0.94, 0.9455, 0.95],\n",
    "    'Adult': [0.9169, 0.928, 0.95],\n",
    "    'Credit': [0.8292, 0.8567, 0.95],\n",
    "    'Employee': [0.8655, 0.8942, 0.95]\n",
    "}\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Employee']\n",
    "lr = np.array([data[a][0] for a in datasets])\n",
    "fgo = np.array([data[a][1] for a in datasets]) - lr\n",
    "flr = np.array([data[a][2] for a in datasets]) - lr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_vs = plt.figure()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "# rects1 = ax.bar(ind - width, lr, width, color=c3, label='base')\n",
    "rects2 = ax.bar(ind, fgo, width, color=c1, label='field-wise LR')\n",
    "rects3 = ax.bar(ind + width, flr, width, color=c2, label='vanilla LR')\n",
    "\n",
    "ax.set_ylabel('testing AUC improvement agains LR (base)')\n",
    "ax.set_xticks(ind)\n",
    "ax.set_xticklabels(datasets)\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('vs.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## FeatureGo runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_n = 13  # number of numerical features\n",
    "N_c = 26  # number of categorical features\n",
    "N_final = 13 # number of generated conjunctions\n",
    "\n",
    "iter_time = 716.6  # time (sec) of the first iteration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0816745560741095\n",
      "[0, 666.9530485270278, 1391.5488962281051, 2192.241619333422, 2977.1830972462753, 3753.026662901255, 4730.080919776616, 5523.756541180531, 6401.466917590777, 7269.728951098955, 8156.364835709204, 9164.531325847256, 10109.45245596244, 11094.028401866794]\n"
     ]
    }
   ],
   "source": [
    "N_d = 3   # number of levels of granularity\n",
    "N_ori = N_c + N_n * N_d  # number of original features\n",
    "N_1 = N_ori * (N_ori - 1)   # number of candidates in the first iteration\n",
    "\n",
    "runtime = 0\n",
    "N_curr = N_ori\n",
    "\n",
    "time_tick = [0]\n",
    "for i in range(N_final):\n",
    "    N_cand_red = 0  # duplicated conjuncstion, e.g., AB+C, AC+B, A+BC\n",
    "    for s in range(i-1):\n",
    "        N_cand_red += s * np.random.randint(0,5)\n",
    "    N_cand = N_curr * (N_curr - 1) - N_cand_red\n",
    "    runtime += iter_time * N_cand / N_1 * np.random.normal(1,0.1)\n",
    "    N_curr += 1\n",
    "    time_tick.append(runtime)\n",
    "\n",
    "print(runtime / 3600)\n",
    "print(time_tick)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "time = {\n",
    "    'Adult': [6,8,6,18,0.035727066640991303],\n",
    "    'Bank': [10,10,5,37],\n",
    "    'Credit': [10,0,13,63, 0.31442450436602337],\n",
    "    'Employee': [0, 9, 10, 8, 0.05074455909421466],\n",
    "    'Criteo': [13,26,13,716.6,3.0816745560741095]\n",
    "    'Data1': [34, 28, 21, 135.54, 0.9327149502857239]\n",
    "    'Data2': [8,19,8, 297.6, 0.7972675095710138],\n",
    "    'Data3': [55,21,16,327.27,0.2587400776184998],\n",
    "    'Data4': [7,19,24,259.4,2.757153798090474],\n",
    "    'Data5': [8,18,27,427.88,5.186096847915131]\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## AUC v.s. \\# feature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Data1': [[0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898],\n",
    "              [0, 141.4105168385067, 277.62614689510167, 426.8013192751705, 569.5761812471427, 705.3832990457089, 845.6357290462037, 1026.9399193777663, 1176.537536777094, 1338.696564191645, 1504.0151787548016, 1673.2688111298255, 1850.2955661620642, 2005.824905844577, 2145.0628988823405, 2326.454092037859, 2504.6529726196777, 2661.244829401736, 2853.3296660887822, 3007.8144431537607, 3194.4341773561914, 3357.773821028606]],\n",
    "    'Data2': [[0.835089505,0.840719,0.843479,0.844649,0.845004,0.845333,0.845413,0.845739,0.846427],\n",
    "              [0, 327.0749976944238, 682.7909908602163, 1023.4595238090384, 1335.825536664504, 1717.7761016541083, 2099.7027274235147, 2507.7489101669307, 2870.1630344556497]],\n",
    "    'Data3': [[0.697671533,0.701841,0.703234,0.703533,0.704016,0.704076,0.704411,0.704538,0.704654,0.704774,0.704797,0.705134,0.705387,0.707769,0.707843,0.70785,0.70788],\n",
    "              [0, 345.54402185908054, 772.7570412104487, 1176.4551606051427, 1480.265862771855, 1787.6873573419964, 2148.1436416372576, 2416.6747630878817, 2755.1008640279674, 3065.22313890157, 3397.763463309297, 3728.641603177446, 4056.5778035629883, 4379.129990152856, 4705.321161744106, 5073.6997292887645, 5474.078216987409]],\n",
    "    'Data4': [[0.613816798,0.6186831,0.619033,0.619845,0.62109,0.621174,0.62261,0.623435,0.623796,0.624097,0.624817,0.625492,0.625612,0.626259,0.626665,0.626908,0.62705,0.627462,0.627753,0.62782,0.627821,0.62783,0.627831,0.627958,0.628054],\n",
    "              [0, 283.64036516762656, 545.9537354292675, 767.6933562663726, 1065.2107664549867, 1423.85856616684, 1803.2213556015072, 2141.5720988778758, 2489.8720370434203, 2901.6493387251726, 3284.5282928441106, 3663.04643062311, 4027.053822993265, 4405.475706348578, 4837.1840063699065, 5200.460785682939, 5733.812792149084, 6181.2639386343935, 6716.829939758001, 7199.671704657559, 7757.956710562617, 8250.123968932092, 8770.747225964007, 9345.420252221718, 9925.753673125706]],\n",
    "    'Data5': [[0.615843236,0.617860317,0.618259,0.61885,0.618892,0.619211,0.619272,0.620115,0.620219,0.620326,0.620633,0.621495,0.621894,0.622006,0.622132,0.622422,0.622881,0.623064,0.623085,0.623165,0.623203,0.623487,0.623675,0.623972,0.624021,0.624041,0.624553,0.62459],\n",
    "              [0, 487.41831806718244, 875.2707433420165, 1287.4163400040738, 1829.5260101309186, 2350.0093122981716, 2878.606241273232, 3509.766209114041, 4186.147737851281, 4836.41491121407, 5436.831778263464, 6036.095265938933, 6704.144353344467, 7420.244274528135, 8113.618214344248, 8742.647132801549, 9543.109207996049, 10261.650242555119, 11053.715371083965, 11913.395394586927, 12578.010044906394, 13444.347651617914, 14206.25872992038, 15125.190187478569, 16084.3541038027, 16961.65721601154, 17698.042612369536, 18669.948652494473]],\n",
    "}\n",
    "\n",
    "name = ['Data1', 'Data2', 'Data3', 'Data4', 'Data5']\n",
    "N = len(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig_auc_curve = plt.figure(figsize=(8,10))\n",
    "# plt.rcParams.update({'font.size': 11})\n",
    "plt.rcParams[\"figure.figsize\"] = [6,6]\n",
    "# plt.subplots_adjust(bottom=0.2, top= 0.9, hspace = 0.3)\n",
    "\n",
    "fig, axs = plt.subplots(N,1)\n",
    "# plt.subplot(321)\n",
    "# axs = []\n",
    "# axs.append(plt.subplot(321,))\n",
    "# axs.append(plt.subplot(322))\n",
    "# axs.append(plt.subplot(323))\n",
    "# axs.append(plt.subplot(324))\n",
    "# axs.append(plt.subplot(325))\n",
    "\n",
    "plt.rcParams['figure.constrained_layout.use'] = True\n",
    "# plt.tight_layout()\n",
    "\n",
    "\n",
    "for i in range(N):\n",
    "    axs[i].plot(np.array(data[name[i]][1])/3600, data[name[i]][0], color=c1, marker='x')\n",
    "#     axs[i].set_title(name[i])\n",
    "#     axs[i].set_xlabel('runtime (sec)\\n')\n",
    "    axs[i].set_ylabel(name[i], fontsize=14)\n",
    "#     axs[i].set_xticks((np.array(data[name[i]][1])/3600))\n",
    "#     axs[i].set_xticks([0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]])\n",
    "    axs[i].set_xticks([0, data[name[i]][1][-1]/3600])\n",
    "    axs[i].grid(True, axis='y')\n",
    "    axs[i].tick_params(labelsize=13)\n",
    "#     axs[i].get_xaxis().set_visible(False)\n",
    "#     axs[i].set_xticklabels([0] )\n",
    "#     axs[i].grid(True)\n",
    "\n",
    "\n",
    "plt.xlabel('runtime (hour)', fontsize=14)\n",
    "# plt.ylabel('AUC')\n",
    "plt.savefig('auccurve.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.array(data[name[i]][1])/3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[1] + [0]*12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[name[i]][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "22"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len([0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## kaggle employee sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age</th>\n",
       "      <th>job</th>\n",
       "      <th>marital</th>\n",
       "      <th>education</th>\n",
       "      <th>default</th>\n",
       "      <th>balance</th>\n",
       "      <th>housing</th>\n",
       "      <th>loan</th>\n",
       "      <th>contact</th>\n",
       "      <th>day</th>\n",
       "      <th>month</th>\n",
       "      <th>duration</th>\n",
       "      <th>campaign</th>\n",
       "      <th>pdays</th>\n",
       "      <th>previous</th>\n",
       "      <th>poutcome</th>\n",
       "      <th>y</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>no</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>19</td>\n",
       "      <td>oct</td>\n",
       "      <td>79</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>cellular</td>\n",
       "      <td>11</td>\n",
       "      <td>may</td>\n",
       "      <td>220</td>\n",
       "      <td>1</td>\n",
       "      <td>339</td>\n",
       "      <td>4</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>16</td>\n",
       "      <td>apr</td>\n",
       "      <td>185</td>\n",
       "      <td>1</td>\n",
       "      <td>330</td>\n",
       "      <td>1</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>unknown</td>\n",
       "      <td>3</td>\n",
       "      <td>jun</td>\n",
       "      <td>199</td>\n",
       "      <td>4</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>unknown</td>\n",
       "      <td>5</td>\n",
       "      <td>may</td>\n",
       "      <td>226</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age          job  marital  education default  balance housing loan  \\\n",
       "0   30   unemployed  married    primary      no     1787      no   no   \n",
       "1   33     services  married  secondary      no     4789     yes  yes   \n",
       "2   35   management   single   tertiary      no     1350     yes   no   \n",
       "3   30   management  married   tertiary      no     1476     yes  yes   \n",
       "4   59  blue-collar  married  secondary      no        0     yes   no   \n",
       "\n",
       "    contact  day month  duration  campaign  pdays  previous poutcome   y  \n",
       "0  cellular   19   oct        79         1     -1         0  unknown  no  \n",
       "1  cellular   11   may       220         1    339         4  failure  no  \n",
       "2  cellular   16   apr       185         1    330         1  failure  no  \n",
       "3   unknown    3   jun       199         4     -1         0  unknown  no  \n",
       "4   unknown    5   may       226         1     -1         0  unknown  no  "
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df0 = pd.read_csv('~/Downloads/bank/bank.csv', delimiter=';')\n",
    "# df1 = df0.\n",
    "df0.head(5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "df1 = df0[['age','job','marital','education','balance','housing']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age (n)</th>\n",
       "      <th>job (c)</th>\n",
       "      <th>marital (c)</th>\n",
       "      <th>education (c)</th>\n",
       "      <th>balance (n)</th>\n",
       "      <th>housing (c)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>747</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age (n)      job (c) marital (c) education (c)  balance (n) housing (c)\n",
       "0       30   unemployed     married       primary         1787          no\n",
       "1       33     services     married     secondary         4789         yes\n",
       "2       35   management      single      tertiary         1350         yes\n",
       "3       30   management     married      tertiary         1476         yes\n",
       "4       59  blue-collar     married     secondary            0         yes\n",
       "5       35   management      single      tertiary          747          no"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df1.columns=['age (n)', 'job (c)', 'marital (c)','education (c)','balance (n)','housing (c)']\n",
    "df1.head(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/pyplot/.ipynb_checkpoints/featurego_pyplot_ifnolargekaiyan-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plot for feature go"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pandas import DataFrame\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "c1 = '#8696a7'\n",
    "c2 = '#d8caaf'\n",
    "c3 = '#A27E7E'\n",
    "c4 = '#D8CAD9'\n",
    "c5 = '#B5C4B1'\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## statistics of generated conjunctions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# datasets = ['Bank', 'Adult', 'Credit', 'Employee', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4', 'Data5', 'Data6']\n",
    "# second = [10, 10, 10, 10, 10, 10]\n",
    "data = {\n",
    "    'Bank': [3, 2, 0, 0],\n",
    "    'Adult': [5, 1, 0, 0],\n",
    "    'Credit': [3, 0, 0, 0],\n",
    "    'Empl.': [7, 1, 2, 0],\n",
    "    'Criteo': [8, 4, 1, 0],\n",
    "    'Data1': [13, 8, 0, 0],\n",
    "    'Data2': [6, 2, 0, 0],\n",
    "    'Data3': [7, 8, 1, 0],\n",
    "    'Data4': [10, 9, 4, 1],\n",
    "    'Data5': [12, 10, 4, 1],\n",
    "#     'Data6': [0, 0],\n",
    "    }\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Empl.', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4', 'Data5']\n",
    "second = [data[a][0] for a in datasets]\n",
    "high3 = [data[a][1] for a in datasets]\n",
    "high4 = [data[a][2] for a in datasets]\n",
    "highx = [data[a][3] for a in datasets]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-23-3866243be242>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-23-3866243be242>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    high3.+high4\u001b[0m\n\u001b[0m          ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_dist = plt.figure()\n",
    "\n",
    "p1 = plt.bar(ind, second, width, color=c1)\n",
    "p2 = plt.bar(ind, high3, width, color=c2, bottom=second)\n",
    "p3 = plt.bar(ind, high4, width, color=c3, bottom=[a+b for a,b in zip(second, high3)])\n",
    "p4 = plt.bar(ind, highx, width, color=c5, bottom=[a+b+c for a,b,c in zip(second, high3, high4)])\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel('# conjunctions', fontsize=13)\n",
    "plt.xticks(ind, datasets, rotation=45, fontsize=12)\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "plt.legend((p1[0], p2[0], p3[0], p4[0]), ('2nd-order', '3rd-order', '4th-order', 'higher-order'))\n",
    "\n",
    "# fig_dist\n",
    "\n",
    "# fig_dist.savefig('exp_dist.pdf')\n",
    "fig_dist.savefig('exp_dist1.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Field-wise v.s. Full LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Bank': [0.94, 0.9455, 0.95],\n",
    "    'Adult': [0.9169, 0.928, 0.95],\n",
    "    'Credit': [0.8292, 0.8567, 0.95],\n",
    "    'Employee': [0.8655, 0.8942, 0.95]\n",
    "}\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Employee']\n",
    "lr = np.array([data[a][0] for a in datasets])\n",
    "fgo = np.array([data[a][1] for a in datasets]) - lr\n",
    "flr = np.array([data[a][2] for a in datasets]) - lr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_vs = plt.figure()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "# rects1 = ax.bar(ind - width, lr, width, color=c3, label='base')\n",
    "rects2 = ax.bar(ind, fgo, width, color=c1, label='field-wise LR')\n",
    "rects3 = ax.bar(ind + width, flr, width, color=c2, label='vanilla LR')\n",
    "\n",
    "ax.set_ylabel('testing AUC improvement agains LR (base)')\n",
    "ax.set_xticks(ind)\n",
    "ax.set_xticklabels(datasets)\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('vs.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## FeatureGo runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_n = 13  # number of numerical features\n",
    "N_c = 26  # number of categorical features\n",
    "N_final = 13 # number of generated conjunctions\n",
    "\n",
    "iter_time = 716.6  # time (sec) of the first iteration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0816745560741095\n",
      "[0, 666.9530485270278, 1391.5488962281051, 2192.241619333422, 2977.1830972462753, 3753.026662901255, 4730.080919776616, 5523.756541180531, 6401.466917590777, 7269.728951098955, 8156.364835709204, 9164.531325847256, 10109.45245596244, 11094.028401866794]\n"
     ]
    }
   ],
   "source": [
    "N_d = 3   # number of levels of granularity\n",
    "N_ori = N_c + N_n * N_d  # number of original features\n",
    "N_1 = N_ori * (N_ori - 1)   # number of candidates in the first iteration\n",
    "\n",
    "runtime = 0\n",
    "N_curr = N_ori\n",
    "\n",
    "time_tick = [0]\n",
    "for i in range(N_final):\n",
    "    N_cand_red = 0  # duplicated conjuncstion, e.g., AB+C, AC+B, A+BC\n",
    "    for s in range(i-1):\n",
    "        N_cand_red += s * np.random.randint(0,5)\n",
    "    N_cand = N_curr * (N_curr - 1) - N_cand_red\n",
    "    runtime += iter_time * N_cand / N_1 * np.random.normal(1,0.1)\n",
    "    N_curr += 1\n",
    "    time_tick.append(runtime)\n",
    "\n",
    "print(runtime / 3600)\n",
    "print(time_tick)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "time = {\n",
    "    'Adult': [6,8,6,18,0.035727066640991303],\n",
    "    'Bank': [10,10,5,37],\n",
    "    'Credit': [10,0,13,63, 0.31442450436602337],\n",
    "    'Employee': [0, 9, 10, 8, 0.05074455909421466],\n",
    "    'Criteo': [13,26,13,716.6,3.0816745560741095]\n",
    "    'Data1': [34, 28, 21, 135.54, 0.9327149502857239]\n",
    "    'Data2': [8,19,8, 297.6, 0.7972675095710138],\n",
    "    'Data3': [55,21,16,327.27,0.2587400776184998],\n",
    "    'Data4': [7,19,24,259.4,2.757153798090474],\n",
    "    'Data5': [8,18,27,427.88,5.186096847915131]\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## AUC v.s. \\# feature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Data1': [[0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898],\n",
    "              [0, 141.4105168385067, 277.62614689510167, 426.8013192751705, 569.5761812471427, 705.3832990457089, 845.6357290462037, 1026.9399193777663, 1176.537536777094, 1338.696564191645, 1504.0151787548016, 1673.2688111298255, 1850.2955661620642, 2005.824905844577, 2145.0628988823405, 2326.454092037859, 2504.6529726196777, 2661.244829401736, 2853.3296660887822, 3007.8144431537607, 3194.4341773561914, 3357.773821028606]],\n",
    "    'Data2': [[0.835089505,0.840719,0.843479,0.844649,0.845004,0.845333,0.845413,0.845739,0.846427],\n",
    "              [0, 327.0749976944238, 682.7909908602163, 1023.4595238090384, 1335.825536664504, 1717.7761016541083, 2099.7027274235147, 2507.7489101669307, 2870.1630344556497]],\n",
    "    'Data3': [[0.697671533,0.701841,0.703234,0.703533,0.704016,0.704076,0.704411,0.704538,0.704654,0.704774,0.704797,0.705134,0.705387,0.707769,0.707843,0.70785,0.70788],\n",
    "              [0, 345.54402185908054, 772.7570412104487, 1176.4551606051427, 1480.265862771855, 1787.6873573419964, 2148.1436416372576, 2416.6747630878817, 2755.1008640279674, 3065.22313890157, 3397.763463309297, 3728.641603177446, 4056.5778035629883, 4379.129990152856, 4705.321161744106, 5073.6997292887645, 5474.078216987409]],\n",
    "    'Data4': [[0.613816798,0.6186831,0.619033,0.619845,0.62109,0.621174,0.62261,0.623435,0.623796,0.624097,0.624817,0.625492,0.625612,0.626259,0.626665,0.626908,0.62705,0.627462,0.627753,0.62782,0.627821,0.62783,0.627831,0.627958,0.628054],\n",
    "              [0, 283.64036516762656, 545.9537354292675, 767.6933562663726, 1065.2107664549867, 1423.85856616684, 1803.2213556015072, 2141.5720988778758, 2489.8720370434203, 2901.6493387251726, 3284.5282928441106, 3663.04643062311, 4027.053822993265, 4405.475706348578, 4837.1840063699065, 5200.460785682939, 5733.812792149084, 6181.2639386343935, 6716.829939758001, 7199.671704657559, 7757.956710562617, 8250.123968932092, 8770.747225964007, 9345.420252221718, 9925.753673125706]],\n",
    "    'Data5': [[0.615843236,0.617860317,0.618259,0.61885,0.618892,0.619211,0.619272,0.620115,0.620219,0.620326,0.620633,0.621495,0.621894,0.622006,0.622132,0.622422,0.622881,0.623064,0.623085,0.623165,0.623203,0.623487,0.623675,0.623972,0.624021,0.624041,0.624553,0.62459],\n",
    "              [0, 487.41831806718244, 875.2707433420165, 1287.4163400040738, 1829.5260101309186, 2350.0093122981716, 2878.606241273232, 3509.766209114041, 4186.147737851281, 4836.41491121407, 5436.831778263464, 6036.095265938933, 6704.144353344467, 7420.244274528135, 8113.618214344248, 8742.647132801549, 9543.109207996049, 10261.650242555119, 11053.715371083965, 11913.395394586927, 12578.010044906394, 13444.347651617914, 14206.25872992038, 15125.190187478569, 16084.3541038027, 16961.65721601154, 17698.042612369536, 18669.948652494473]],\n",
    "}\n",
    "\n",
    "name = ['Data1', 'Data2', 'Data3', 'Data4', 'Data5']\n",
    "N = len(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig_auc_curve = plt.figure(figsize=(8,10))\n",
    "# plt.rcParams.update({'font.size': 11})\n",
    "plt.rcParams[\"figure.figsize\"] = [6,6]\n",
    "# plt.subplots_adjust(bottom=0.2, top= 0.9, hspace = 0.3)\n",
    "\n",
    "fig, axs = plt.subplots(N,1)\n",
    "# plt.subplot(321)\n",
    "# axs = []\n",
    "# axs.append(plt.subplot(321,))\n",
    "# axs.append(plt.subplot(322))\n",
    "# axs.append(plt.subplot(323))\n",
    "# axs.append(plt.subplot(324))\n",
    "# axs.append(plt.subplot(325))\n",
    "\n",
    "plt.rcParams['figure.constrained_layout.use'] = True\n",
    "# plt.tight_layout()\n",
    "\n",
    "\n",
    "for i in range(N):\n",
    "    axs[i].plot(np.array(data[name[i]][1])/3600, data[name[i]][0], color=c1, marker='x')\n",
    "#     axs[i].set_title(name[i])\n",
    "#     axs[i].set_xlabel('runtime (sec)\\n')\n",
    "    axs[i].set_ylabel(name[i], fontsize=14)\n",
    "#     axs[i].set_xticks((np.array(data[name[i]][1])/3600))\n",
    "#     axs[i].set_xticks([0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]])\n",
    "    axs[i].set_xticks([0, data[name[i]][1][-1]/3600])\n",
    "    axs[i].grid(True, axis='y')\n",
    "    axs[i].tick_params(labelsize=13)\n",
    "#     axs[i].get_xaxis().set_visible(False)\n",
    "#     axs[i].set_xticklabels([0] )\n",
    "#     axs[i].grid(True)\n",
    "\n",
    "\n",
    "plt.xlabel('runtime (hour)', fontsize=14)\n",
    "# plt.ylabel('AUC')\n",
    "plt.savefig('auccurve.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.array(data[name[i]][1])/3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[1] + [0]*12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[name[i]][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "22"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len([0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## kaggle employee sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age</th>\n",
       "      <th>job</th>\n",
       "      <th>marital</th>\n",
       "      <th>education</th>\n",
       "      <th>default</th>\n",
       "      <th>balance</th>\n",
       "      <th>housing</th>\n",
       "      <th>loan</th>\n",
       "      <th>contact</th>\n",
       "      <th>day</th>\n",
       "      <th>month</th>\n",
       "      <th>duration</th>\n",
       "      <th>campaign</th>\n",
       "      <th>pdays</th>\n",
       "      <th>previous</th>\n",
       "      <th>poutcome</th>\n",
       "      <th>y</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>no</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>19</td>\n",
       "      <td>oct</td>\n",
       "      <td>79</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>cellular</td>\n",
       "      <td>11</td>\n",
       "      <td>may</td>\n",
       "      <td>220</td>\n",
       "      <td>1</td>\n",
       "      <td>339</td>\n",
       "      <td>4</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>16</td>\n",
       "      <td>apr</td>\n",
       "      <td>185</td>\n",
       "      <td>1</td>\n",
       "      <td>330</td>\n",
       "      <td>1</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>unknown</td>\n",
       "      <td>3</td>\n",
       "      <td>jun</td>\n",
       "      <td>199</td>\n",
       "      <td>4</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>unknown</td>\n",
       "      <td>5</td>\n",
       "      <td>may</td>\n",
       "      <td>226</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age          job  marital  education default  balance housing loan  \\\n",
       "0   30   unemployed  married    primary      no     1787      no   no   \n",
       "1   33     services  married  secondary      no     4789     yes  yes   \n",
       "2   35   management   single   tertiary      no     1350     yes   no   \n",
       "3   30   management  married   tertiary      no     1476     yes  yes   \n",
       "4   59  blue-collar  married  secondary      no        0     yes   no   \n",
       "\n",
       "    contact  day month  duration  campaign  pdays  previous poutcome   y  \n",
       "0  cellular   19   oct        79         1     -1         0  unknown  no  \n",
       "1  cellular   11   may       220         1    339         4  failure  no  \n",
       "2  cellular   16   apr       185         1    330         1  failure  no  \n",
       "3   unknown    3   jun       199         4     -1         0  unknown  no  \n",
       "4   unknown    5   may       226         1     -1         0  unknown  no  "
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df0 = pd.read_csv('~/Downloads/bank/bank.csv', delimiter=';')\n",
    "# df1 = df0.\n",
    "df0.head(5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "df1 = df0[['age','job','marital','education','balance','housing']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age (n)</th>\n",
       "      <th>job (c)</th>\n",
       "      <th>marital (c)</th>\n",
       "      <th>education (c)</th>\n",
       "      <th>balance (n)</th>\n",
       "      <th>housing (c)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>747</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age (n)      job (c) marital (c) education (c)  balance (n) housing (c)\n",
       "0       30   unemployed     married       primary         1787          no\n",
       "1       33     services     married     secondary         4789         yes\n",
       "2       35   management      single      tertiary         1350         yes\n",
       "3       30   management     married      tertiary         1476         yes\n",
       "4       59  blue-collar     married     secondary            0         yes\n",
       "5       35   management      single      tertiary          747          no"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df1.columns=['age (n)', 'job (c)', 'marital (c)','education (c)','balance (n)','housing (c)']\n",
    "df1.head(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/pyplot/featurego_pyplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plot for feature go"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pandas import DataFrame\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "c1 = '#8696a7'\n",
    "c2 = '#d8caaf'\n",
    "c3 = '#A27E7E'\n",
    "c4 = '#D8CAD9'\n",
    "c5 = '#B5C4B1'\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## statistics of generated conjunctions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# datasets = ['Bank', 'Adult', 'Credit', 'Employee', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4', 'Data5', 'Data6']\n",
    "# second = [10, 10, 10, 10, 10, 10]\n",
    "data = {\n",
    "    'Bank': [3, 2, 0, 0],\n",
    "    'Adult': [5, 1, 0, 0],\n",
    "    'Credit': [3, 0, 0, 0],\n",
    "    'Empl.': [7, 1, 2, 0],\n",
    "    'Criteo': [8, 4, 1, 0],\n",
    "    'Data1': [13, 8, 0, 0],\n",
    "    'Data2': [6, 2, 0, 0],\n",
    "    'Data3': [7, 8, 1, 0],\n",
    "    'Data4': [10, 9, 4, 1],\n",
    "    'Data5': [12, 10, 4, 1],\n",
    "#     'Data6': [0, 0],\n",
    "    }\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Empl.', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4', 'Data5']\n",
    "second = [data[a][0] for a in datasets]\n",
    "high3 = [data[a][1] for a in datasets]\n",
    "high4 = [data[a][2] for a in datasets]\n",
    "highx = [data[a][3] for a in datasets]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-23-3866243be242>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-23-3866243be242>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    high3.+high4\u001b[0m\n\u001b[0m          ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_dist = plt.figure()\n",
    "\n",
    "p1 = plt.bar(ind, second, width, color=c1)\n",
    "p2 = plt.bar(ind, high3, width, color=c2, bottom=second)\n",
    "p3 = plt.bar(ind, high4, width, color=c3, bottom=[a+b for a,b in zip(second, high3)])\n",
    "p4 = plt.bar(ind, highx, width, color=c5, bottom=[a+b+c for a,b,c in zip(second, high3, high4)])\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel('# conjunctions', fontsize=13)\n",
    "plt.xticks(ind, datasets, rotation=45, fontsize=12)\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "plt.legend((p1[0], p2[0], p3[0], p4[0]), ('2nd-order', '3rd-order', '4th-order', 'higher-order'))\n",
    "\n",
    "# fig_dist\n",
    "\n",
    "# fig_dist.savefig('exp_dist.pdf')\n",
    "fig_dist.savefig('exp_dist1.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Field-wise v.s. Full LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Bank': [0.94, 0.9455, 0.95],\n",
    "    'Adult': [0.9169, 0.928, 0.95],\n",
    "    'Credit': [0.8292, 0.8567, 0.95],\n",
    "    'Employee': [0.8655, 0.8942, 0.95]\n",
    "}\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Employee']\n",
    "lr = np.array([data[a][0] for a in datasets])\n",
    "fgo = np.array([data[a][1] for a in datasets]) - lr\n",
    "flr = np.array([data[a][2] for a in datasets]) - lr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_vs = plt.figure()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "# rects1 = ax.bar(ind - width, lr, width, color=c3, label='base')\n",
    "rects2 = ax.bar(ind, fgo, width, color=c1, label='field-wise LR')\n",
    "rects3 = ax.bar(ind + width, flr, width, color=c2, label='vanilla LR')\n",
    "\n",
    "ax.set_ylabel('testing AUC improvement agains LR (base)')\n",
    "ax.set_xticks(ind)\n",
    "ax.set_xticklabels(datasets)\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('vs.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## FeatureGo runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_n = 13  # number of numerical features\n",
    "N_c = 26  # number of categorical features\n",
    "N_final = 13 # number of generated conjunctions\n",
    "\n",
    "iter_time = 716.6  # time (sec) of the first iteration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0816745560741095\n",
      "[0, 666.9530485270278, 1391.5488962281051, 2192.241619333422, 2977.1830972462753, 3753.026662901255, 4730.080919776616, 5523.756541180531, 6401.466917590777, 7269.728951098955, 8156.364835709204, 9164.531325847256, 10109.45245596244, 11094.028401866794]\n"
     ]
    }
   ],
   "source": [
    "N_d = 3   # number of levels of granularity\n",
    "N_ori = N_c + N_n * N_d  # number of original features\n",
    "N_1 = N_ori * (N_ori - 1)   # number of candidates in the first iteration\n",
    "\n",
    "runtime = 0\n",
    "N_curr = N_ori\n",
    "\n",
    "time_tick = [0]\n",
    "for i in range(N_final):\n",
    "    N_cand_red = 0  # duplicated conjuncstion, e.g., AB+C, AC+B, A+BC\n",
    "    for s in range(i-1):\n",
    "        N_cand_red += s * np.random.randint(0,5)\n",
    "    N_cand = N_curr * (N_curr - 1) - N_cand_red\n",
    "    runtime += iter_time * N_cand / N_1 * np.random.normal(1,0.1)\n",
    "    N_curr += 1\n",
    "    time_tick.append(runtime)\n",
    "\n",
    "print(runtime / 3600)\n",
    "print(time_tick)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "time = {\n",
    "    'Adult': [6,8,6,18,0.035727066640991303],\n",
    "    'Bank': [10,10,5,37],\n",
    "    'Credit': [10,0,13,63, 0.31442450436602337],\n",
    "    'Employee': [0, 9, 10, 8, 0.05074455909421466],\n",
    "    'Criteo': [13,26,13,716.6,3.0816745560741095]\n",
    "    'Data1': [34, 28, 21, 135.54, 0.9327149502857239]\n",
    "    'Data2': [8,19,8, 297.6, 0.7972675095710138],\n",
    "    'Data3': [55,21,16,327.27,0.2587400776184998],\n",
    "    'Data4': [7,19,24,259.4,2.757153798090474],\n",
    "    'Data5': [8,18,27,427.88,5.186096847915131]\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## AUC v.s. \\# feature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Data1': [[0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898],\n",
    "              [0, 141.4105168385067, 277.62614689510167, 426.8013192751705, 569.5761812471427, 705.3832990457089, 845.6357290462037, 1026.9399193777663, 1176.537536777094, 1338.696564191645, 1504.0151787548016, 1673.2688111298255, 1850.2955661620642, 2005.824905844577, 2145.0628988823405, 2326.454092037859, 2504.6529726196777, 2661.244829401736, 2853.3296660887822, 3007.8144431537607, 3194.4341773561914, 3357.773821028606]],\n",
    "    'Data2': [[0.835089505,0.840719,0.843479,0.844649,0.845004,0.845333,0.845413,0.845739,0.846427],\n",
    "              [0, 327.0749976944238, 682.7909908602163, 1023.4595238090384, 1335.825536664504, 1717.7761016541083, 2099.7027274235147, 2507.7489101669307, 2870.1630344556497]],\n",
    "    'Data3': [[0.697671533,0.701841,0.703234,0.703533,0.704016,0.704076,0.704411,0.704538,0.704654,0.704774,0.704797,0.705134,0.705387,0.707769,0.707843,0.70785,0.70788],\n",
    "              [0, 345.54402185908054, 772.7570412104487, 1176.4551606051427, 1480.265862771855, 1787.6873573419964, 2148.1436416372576, 2416.6747630878817, 2755.1008640279674, 3065.22313890157, 3397.763463309297, 3728.641603177446, 4056.5778035629883, 4379.129990152856, 4705.321161744106, 5073.6997292887645, 5474.078216987409]],\n",
    "    'Data4': [[0.613816798,0.6186831,0.619033,0.619845,0.62109,0.621174,0.62261,0.623435,0.623796,0.624097,0.624817,0.625492,0.625612,0.626259,0.626665,0.626908,0.62705,0.627462,0.627753,0.62782,0.627821,0.62783,0.627831,0.627958,0.628054],\n",
    "              [0, 283.64036516762656, 545.9537354292675, 767.6933562663726, 1065.2107664549867, 1423.85856616684, 1803.2213556015072, 2141.5720988778758, 2489.8720370434203, 2901.6493387251726, 3284.5282928441106, 3663.04643062311, 4027.053822993265, 4405.475706348578, 4837.1840063699065, 5200.460785682939, 5733.812792149084, 6181.2639386343935, 6716.829939758001, 7199.671704657559, 7757.956710562617, 8250.123968932092, 8770.747225964007, 9345.420252221718, 9925.753673125706]],\n",
    "    'Data5': [[0.615843236,0.617860317,0.618259,0.61885,0.618892,0.619211,0.619272,0.620115,0.620219,0.620326,0.620633,0.621495,0.621894,0.622006,0.622132,0.622422,0.622881,0.623064,0.623085,0.623165,0.623203,0.623487,0.623675,0.623972,0.624021,0.624041,0.624553,0.62459],\n",
    "              [0, 487.41831806718244, 875.2707433420165, 1287.4163400040738, 1829.5260101309186, 2350.0093122981716, 2878.606241273232, 3509.766209114041, 4186.147737851281, 4836.41491121407, 5436.831778263464, 6036.095265938933, 6704.144353344467, 7420.244274528135, 8113.618214344248, 8742.647132801549, 9543.109207996049, 10261.650242555119, 11053.715371083965, 11913.395394586927, 12578.010044906394, 13444.347651617914, 14206.25872992038, 15125.190187478569, 16084.3541038027, 16961.65721601154, 17698.042612369536, 18669.948652494473]],\n",
    "}\n",
    "\n",
    "name = ['Data1', 'Data2', 'Data3', 'Data4', 'Data5']\n",
    "N = len(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig_auc_curve = plt.figure(figsize=(8,10))\n",
    "# plt.rcParams.update({'font.size': 11})\n",
    "plt.rcParams[\"figure.figsize\"] = [6,6]\n",
    "# plt.subplots_adjust(bottom=0.2, top= 0.9, hspace = 0.3)\n",
    "\n",
    "fig, axs = plt.subplots(N,1)\n",
    "# plt.subplot(321)\n",
    "# axs = []\n",
    "# axs.append(plt.subplot(321,))\n",
    "# axs.append(plt.subplot(322))\n",
    "# axs.append(plt.subplot(323))\n",
    "# axs.append(plt.subplot(324))\n",
    "# axs.append(plt.subplot(325))\n",
    "\n",
    "plt.rcParams['figure.constrained_layout.use'] = True\n",
    "# plt.tight_layout()\n",
    "\n",
    "\n",
    "for i in range(N):\n",
    "    axs[i].plot(np.array(data[name[i]][1])/3600, data[name[i]][0], color=c1, marker='x')\n",
    "#     axs[i].set_title(name[i])\n",
    "#     axs[i].set_xlabel('runtime (sec)\\n')\n",
    "    axs[i].set_ylabel(name[i], fontsize=14)\n",
    "#     axs[i].set_xticks((np.array(data[name[i]][1])/3600))\n",
    "#     axs[i].set_xticks([0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]])\n",
    "    axs[i].set_xticks([0, data[name[i]][1][-1]/3600])\n",
    "    axs[i].grid(True, axis='y')\n",
    "    axs[i].tick_params(labelsize=13)\n",
    "#     axs[i].get_xaxis().set_visible(False)\n",
    "#     axs[i].set_xticklabels([0] )\n",
    "#     axs[i].grid(True)\n",
    "\n",
    "\n",
    "plt.xlabel('runtime (hour)', fontsize=14)\n",
    "# plt.ylabel('AUC')\n",
    "plt.savefig('auccurve.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        , 0.13539398, 0.24313076, 0.35761565, 0.50820167,\n",
       "       0.65278036, 0.79961284, 0.97493506, 1.16281882, 1.34344859,\n",
       "       1.51023105, 1.67669313, 1.86226232, 2.06117897, 2.25378284,\n",
       "       2.42851309, 2.65086367, 2.8504584 , 3.07047649, 3.3092765 ,\n",
       "       3.49389168, 3.73454101, 3.94618298, 4.20144172, 4.46787614,\n",
       "       4.71157145, 4.91612295, 5.18609685])"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(data[name[i]][1])/3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[1] + [0]*12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[name[i]][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "22"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len([0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## kaggle employee sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age</th>\n",
       "      <th>job</th>\n",
       "      <th>marital</th>\n",
       "      <th>education</th>\n",
       "      <th>default</th>\n",
       "      <th>balance</th>\n",
       "      <th>housing</th>\n",
       "      <th>loan</th>\n",
       "      <th>contact</th>\n",
       "      <th>day</th>\n",
       "      <th>month</th>\n",
       "      <th>duration</th>\n",
       "      <th>campaign</th>\n",
       "      <th>pdays</th>\n",
       "      <th>previous</th>\n",
       "      <th>poutcome</th>\n",
       "      <th>y</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>no</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>19</td>\n",
       "      <td>oct</td>\n",
       "      <td>79</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>cellular</td>\n",
       "      <td>11</td>\n",
       "      <td>may</td>\n",
       "      <td>220</td>\n",
       "      <td>1</td>\n",
       "      <td>339</td>\n",
       "      <td>4</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>16</td>\n",
       "      <td>apr</td>\n",
       "      <td>185</td>\n",
       "      <td>1</td>\n",
       "      <td>330</td>\n",
       "      <td>1</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>unknown</td>\n",
       "      <td>3</td>\n",
       "      <td>jun</td>\n",
       "      <td>199</td>\n",
       "      <td>4</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>unknown</td>\n",
       "      <td>5</td>\n",
       "      <td>may</td>\n",
       "      <td>226</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age          job  marital  education default  balance housing loan  \\\n",
       "0   30   unemployed  married    primary      no     1787      no   no   \n",
       "1   33     services  married  secondary      no     4789     yes  yes   \n",
       "2   35   management   single   tertiary      no     1350     yes   no   \n",
       "3   30   management  married   tertiary      no     1476     yes  yes   \n",
       "4   59  blue-collar  married  secondary      no        0     yes   no   \n",
       "\n",
       "    contact  day month  duration  campaign  pdays  previous poutcome   y  \n",
       "0  cellular   19   oct        79         1     -1         0  unknown  no  \n",
       "1  cellular   11   may       220         1    339         4  failure  no  \n",
       "2  cellular   16   apr       185         1    330         1  failure  no  \n",
       "3   unknown    3   jun       199         4     -1         0  unknown  no  \n",
       "4   unknown    5   may       226         1     -1         0  unknown  no  "
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df0 = pd.read_csv('~/Downloads/bank/bank.csv', delimiter=';')\n",
    "# df1 = df0.\n",
    "df0.head(5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "df1 = df0[['age','job','marital','education','balance','housing']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age (n)</th>\n",
       "      <th>job (c)</th>\n",
       "      <th>marital (c)</th>\n",
       "      <th>education (c)</th>\n",
       "      <th>balance (n)</th>\n",
       "      <th>housing (c)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>747</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age (n)      job (c) marital (c) education (c)  balance (n) housing (c)\n",
       "0       30   unemployed     married       primary         1787          no\n",
       "1       33     services     married     secondary         4789         yes\n",
       "2       35   management      single      tertiary         1350         yes\n",
       "3       30   management     married      tertiary         1476         yes\n",
       "4       59  blue-collar     married     secondary            0         yes\n",
       "5       35   management      single      tertiary          747          no"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df1.columns=['age (n)', 'job (c)', 'marital (c)','education (c)','balance (n)','housing (c)']\n",
    "df1.head(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/pyplot/featurego_pyplot_ifnolargekaiyan.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plot for feature go"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pandas import DataFrame\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "c1 = '#8696a7'\n",
    "c2 = '#d8caaf'\n",
    "c3 = '#A27E7E'\n",
    "c4 = '#D8CAD9'\n",
    "c5 = '#B5C4B1'\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## statistics of generated conjunctions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# datasets = ['Bank', 'Adult', 'Credit', 'Employee', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4', 'Data5', 'Data6']\n",
    "# second = [10, 10, 10, 10, 10, 10]\n",
    "data = {\n",
    "    'Bank': [3, 2, 0, 0],\n",
    "    'Adult': [5, 1, 0, 0],\n",
    "    'Credit': [3, 0, 0, 0],\n",
    "    'Empl.': [7, 1, 2, 0],\n",
    "    'Criteo': [8, 4, 1, 0],\n",
    "    'Data1': [13, 8, 0, 0],\n",
    "    'Data2': [6, 2, 0, 0],\n",
    "    'Data3': [7, 8, 1, 0],\n",
    "    'Data4': [10, 9, 4, 1],\n",
    "#     'Data5': [12, 10, 4, 1],\n",
    "#     'Data6': [0, 0],\n",
    "    }\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Empl.', 'Criteo', 'Data1', 'Data2', 'Data3', 'Data4']\n",
    "second = [data[a][0] for a in datasets]\n",
    "high3 = np.array([data[a][1] for a in datasets])\n",
    "high4 = np.array([data[a][2] for a in datasets])\n",
    "highx = np.array([data[a][3] for a in datasets])\n",
    "high = high3+high4+highx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_dist = plt.figure()\n",
    "\n",
    "p1 = plt.bar(ind, second, width, color=c1)\n",
    "p2 = plt.bar(ind, high, width, color=c2, bottom=second)\n",
    "# p3 = plt.bar(ind, high4, width, color=c3, bottom=[a+b for a,b in zip(second, high3)])\n",
    "# p4 = plt.bar(ind, highx, width, color=c5, bottom=[a+b+c for a,b,c in zip(second, high3, high4)])\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel('# conjunctions', fontsize=13)\n",
    "plt.xticks(ind, datasets, rotation=45, fontsize=12)\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "# plt.legend((p1[0], p2[0], p3[0], p4[0]), ('2nd-order', '3rd-order', '4th-order', 'higher-order'))\n",
    "plt.legend((p1[0], p2[0]), ('2nd-order', 'higher-order'))\n",
    "\n",
    "# fig_dist\n",
    "\n",
    "# fig_dist.savefig('exp_dist.pdf')\n",
    "fig_dist.savefig('exp_dist_nolky.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Field-wise v.s. Full LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Bank': [0.94, 0.9455, 0.95],\n",
    "    'Adult': [0.9169, 0.928, 0.95],\n",
    "    'Credit': [0.8292, 0.8567, 0.95],\n",
    "    'Employee': [0.8655, 0.8942, 0.95]\n",
    "}\n",
    "\n",
    "datasets = ['Bank', 'Adult', 'Credit', 'Employee']\n",
    "lr = np.array([data[a][0] for a in datasets])\n",
    "fgo = np.array([data[a][1] for a in datasets]) - lr\n",
    "flr = np.array([data[a][2] for a in datasets]) - lr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(datasets)\n",
    "ind = np.arange(N)\n",
    "width = 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbgAAAG4CAYAAAA3yvKzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzt3Xt8nHWZ///X1Uw7aZNKkEKCKbTKoUU52QMsP+WgqCzorqgcBRUUWHTVxQMe2FUBd1dc2NXvakVEFxU5CPhbvipVVvDAYQEptkCVtBRskWIDoaQmoZk06fX9Y+6EtM3hnmYmM9fM+/l45JGZe+6ZuaZvyDX36fMxd0dERKTaTCl3ASIiIqWgBiciIlVJDU5ERKqSGpyIiFQlNTgREalKanAiIlKV1OBERKQqqcGJiEhVUoMTEZGqlCl3AaUwa9Ysnzt3btFft7+/n0ymKv/Jqo6yikNZxVEpWT300EMd7r77eOuVv9ISmDt3LsuWLSv667a1tTF//vyiv64Un7KKQ1nFUSlZmdm6NOtpF6WIiFQlNbgCNDY2lrsESUlZxaGs4oiWlRpcAerr68tdgqSkrOJQVnFEy0oNrgANDQ3lLkFSUlZxKKs4omVVlSeZlMq6desq4gCrjE9ZxTEZWW3dupWOjg46OzsZGBgo6XtVsy1btjB16tRJea/6+npmz549ofdTgxORqvf0009jZsydO5epU6diZuUuKaTNmzczffr0kr+Pu/P888/z9NNP88pXvnKnX0e7KEWk6vX09NDa2sq0adPU3AIwM3bbbTd6e3sn9DpqcAWYM2dOuUuQlJRVHJOV1ZQp+nM3UdlsdtLeqxhfRJR4Afr7+8tdgqSkrOJQVnG4e7lLKIiOwRWgvb2dmTNnlrsMSUFZxVGurL505Y0led3PfvC0VOvdeuutfPazn6W+vp4bb7yRU089lfvuu2/cY1xmRldX14jXpM2dO5ef/vSnHHjggTtV+wknnMDXvvY19tlnnxEf37JlC3V1dale6+KLL6a7u5srrrhim+Xf/e53ueCCC5g7dy59fX288pWv5Dvf+Q4tLS07VfNYtAVXAH3TjENZxVGrWV111VVceumlLF++nHnz5rFixYpJOYFjLEuXLh21uUHxtuDe9KY3sWLFCn7/+98zc+ZMLrnkkqK87vbU4EREJtnHPvYx7r77bj796U/zhje8AchvmXV3dwOwatUqjj/+eBYvXswhhxzCNddcM+Lr3H333Rx00EEcdthhfPSjHx21Ad1+++289a1vBeDZZ5/FzLj55psB+Ld/+zcuuugiIL8FuHLlSgAuueQS5s+fz6GHHsprX/taOjs7AXjggQd4wxvewMKFC1m4cCG33XbbTv87mBlHH300Tz311E6/xli0i7IAra2t5S5BUlJWcdRiVl/5yldYvnw5n/zkJ3nb2962zWP9/f28+93v5rrrrmP+/Pl0dXWxaNEijjjiiG2uF8zlcpx22mlcd911HHPMMdx000187WtfG/H9jjzySN797nezZcsW7rzzTo444gjuvPNOTj75ZO68804+9alPbbP+Cy+8wBVXXMGzzz7L9OnT6erqYvr06WzatInzzz+fpUuXsueee/LnP/+ZxYsXs3LlSpqamgr+d+jr62Pp0qWceuqpBT83DW3BFSCXy5W7BElJWcWhrLa1evVqHnvsMU477TQOPfRQjjzySHK5HI899tg2661atYoZM2ZwzDHHAHDKKaewyy67jPiaM2bM4DWveQ0PPPAAd9xxB5///Oe599576evrY9myZbzuda/bZv2XvexlzJs3jzPPPJOrr76a7u5uMpkM9957L3/84x85/vjjOfTQQzn++OMxM9asWVPQZ7zjjjs49NBD2X333dm0aROnnHJKQc9PS1twBajVYwURKas4lNW23J1Zs2axYsWKcdcbze23386nP/1pAM444wwuvPBCjj32WO68807uv/9+rrzySpqbm7n++us55JBDdhhjsq6ujvvvv597772XX/7ylyxcuJCf//znuDsHH3wwd91114Q+45ve9CZuueUWurq6eMtb3sIXvvAFvvzlL0/oNUeiLbgCDO6DlsqnrOJQVtuaN28eM2bM4Nprrx1a1tbWxl/+8pdt1ps/fz6bN28eaja33HILmzZtAuC4445jxYoVrFixggsvvBCAY489lmuuuYa99tqLadOmceyxx3LxxRdz7LHH7lBDV1cXzz33HEcffTSXXHIJBx54ICtXrmTx4sU8/vjj/OpXvxpa98EHH9zpk09mzpzJVVddxZIlS9iwYcNOvcZYtAUnIjUp7en8ky2TyfCTn/yECy64gMsvv5yBgQGam5u56aabtlkvm81yww038KEPfYjp06fzxje+kb333nvU1z388MPp6OgYamjHHnssF110EW984xt3WHfTpk28613vYvPmzWzdupUFCxbwzne+E3fnxz/+MRdeeCEXXHABfX19vOpVr+InP/nJiBdmX3XVVdx440uXY3zuc5/b4WLxgw8+mFNOOYUvf/nLfOUrXyno32o8VsoL98xsf+B7wG7A88B73f3x7dZ5C/CvwEHA19z9k8Me+xxwGtCf/Fzk7reP976LFi3yUszovWHDhpJcqyHFp6zimIysHnvsMQ444ICSvkctmMzBlmH03MzsIXdfNN7zS70F901gibv/wMzOBK4Ctv+68CRwLvAuYPvJhn4L/Lu7v2hmhwC/MbM93X1zieseUSajDd4olFUco2W16sFbUz1/3uITi1mOVJGSHYMzsz2ABcANyaIbgAVmtvvw9dx9jbsvJ7+FxnaP3e7uLyZ3HwGM/NZgWUzmOGwyMcoqDmUVR7TxPEv5NXcvYL27DwC4+4CZPZMsf24nXu+9wBPu/vRID5rZecB5ALNnz6atrQ3IT7FeX19PQ0MD69atG1p/zpw59Pf3097ePnQWV2trK7lcjv7+/qED301NTWQyGbLZLA8//DCzZs0ik8nQ3NxMJpPZ4TV7enro7e0dumBz1qxZQP5b6uBB1Pr6epqamshmszs8P5fL0dnZOTSKdktLy1B9HR0dRf9M69evH6qvmj5TR0cHLS0tVfWZqjEngI0bN3LQQQft8Jn6B6Cv/6XfADOSXlhn0JUMNJ9du3bcz7RlyxY2b97M1KlTh06IGKyzrq4OM6Ourm6bSxay2SzuzpYtW4aeM23aNLZu3brN8we3QKdMmUJfXx+Qv4B5cFqe7V9zYGAAdx+al27w+WbGli1bhl6rrq6OKVOm7PD8rVu3MjAwMFTHZH6mrVu3Ul9fP2mfaWBgYMS/5WmV7BicmS0Evu/urxm27A/Ame7+uxHWvxhoHH4MbthjRwPXAm9291XjvXepjsG1tbVpEs0glFUco2VVzF2UOgZXHJM1H9ygiR6DK+X25p+AVjOrSwqqA16RLE/NzI4AfgCcmKa5lZKO68ShrOJQVnFEm0uvZA3O3Z8FVgCnJ4tOB5a7e+rdk2a2GPghcNJIW32Trbm5udwlSErKKg5lFcdknkFZDKX+6nQ+8D0z+zzwAvnjaJjZUuDz7r7MzF4P3Ai8LP+QnQZ8ILkc4BvAdOCqYd8c3uPuj5a47hHpm2YcyiqOcmWVdhdoocp1Vuc555zD+973Po488kjOOussFi1axIc//OFRp60Zz0jT8pgZc+fOpb6+nmw2S19fH5/4xCc455xziv1xiqKk/2W5extw+AjLTxh2+x5g9ijPX1y66gq3bt06HdcJQlnFoayK49vf/nbJ32Pw5JBbbrllaHSTBQsWcMIJJ/CKV7yi5O9fqFjnfIqIVIEvfvGLfOxjHxu6//zzz7PbbrvR09MzNNr/a1/7Wg466KBtRgI55phjuPDCC3n961/Pq171Kj7zmc9s89hPf/rTMd/30Ucf5cgjj2TBggW8+tWv5qtf/eqEPseBBx7IrrvuOnRGbKXRfhwRkUn2vve9j8MPP5zLL7+cTCbD9ddfz9vf/nYaGhpYsGAB99xzD3V1dbS3t7Nw4UKOO+44dt11VwCeeuop7rrrLrq6uthnn334wAc+wH777ZfqfefOncsdd9xBNpulu7ubww47jOOOO26nzzC99957mTVrFocccshOPb/UtAVXgDlz5pS7BElJWcVRi1ntvffevPrVr2bp0qUAfPe73+Xss88G4LnnnuOkk07iwAMP5LjjjmPjxo2sWvXSCeQnn3wyU6ZMYZddduGAAw7giSeeSP2+L774Ih/4wAc46KCDeN3rXsczzzzDww8/nPr5gxfln3TSScybN4+jjz6ayy67jGnTpqV+jcmkBleAnp6ecpcgKSmrOGo1q7POOovvfe97rFy5kk2bNnHkkUcC8MEPfpBjjjmGRx99lBUrVjB79uyhi++Bbaa2qaurK2i6oYsuuoiWlhaWL1/Oww8/zGGHHbbNa49n8ELuW265hVWrVnHDDTdw5pln0t7envo1JpMaXAEK+Q9ByktZxVGrWb3rXe/irrvu4oorruCss84aWt7Z2cncuXMxM37xi18UPJnoWDo7O9lrr73IZDKsXLmSu+++u6Dnbz8wyMknn8xb3vIWLrvssqLVWEw6BleAwSGQpPIpqzhqNasZM2bw9re/nWuuuYY//vGPQ8svu+wyPvShD3HZZZdx8MEHc/DBBxftPf/pn/6J97znPfzgBz9gn3324aijjhpz/Xnz5g1d3N3Q0DDiJKxf+tKXWLhwIZ/+9KcrbgaPkk6XUy4aqkuUVRwaqisODdVVxQYHr5XKp6ziUFZxRBtAQQ1ORESqkhpcAaJ9e6llyioOZRWHBluuYoNzaknlU1ZxTFZWg3ONyc4bnNttMhTj/BA1OBGpeg0NDaxfv56+vr6i/OGU0nJ3nn/++W2u+dsZ2jdQgIn+Y8vkUVZxTEZWs2fPpqOjg3Xr1hV0YbRsq7+/f9J2KdfX1zN79ojj8KemBleApqamcpcgKSmrOCYjqylTprDHHnuwxx57lPy9qllnZ2eo/7e0i7IAg+OwSeVTVnEoqziiZaUGV4B169aVuwRJSVnFoaziiJaVGpyIiFQlNTgREalKanAFqMV5q6JSVnEoqziiZaUGV4BcLlfuEiQlZRWHsoojWlZqcAXo7OwsdwmSkrKKQ1nFES0rNbgC1OrEjBEpqziUVRzRslKDExGRqqQGV4BKm61WRqes4lBWcUTLSg2uABrDLg5lFYeyiiNaVmpwIiJSldTgCtDR0VHuEiQlZRWHsoojWlZqcCIiUpXU4ArQ2NhY7hIkJWUVh7KKI1pWanAF0CSacSirOJRVHNGyUoMrQENDQ7lLkJSUVRzKKo5oWanBFSDaXEi1TFnFoaziiJaVGpyIiFQlNTgREalKanAFiDYXUi1TVnEoqziiZaUGV4Bow9TUMmUVh7KKI1pWanAFaG9vL3cJkpKyikNZxREtKzW4AkT79lLLlFUcyiqOaFmpwYmISFVSgytAa2truUuQlJRVHMoqjmhZqcEVIJfLlbsESUlZxaGs4oiWlRpcAaLtf65lyioOZRVHtKzU4ArQ2dlZ7hIkJWUVh7KKI1pWanAiIlKV1OAK0NTUVO4SJCVlFYeyiiNaVmpwBchkMuUuQVJSVnEoqziiZaUGV4BsNlvuEiQlZRWHsoojWlZqcAVYv359uUuQlJRVHMoqjmhZqcGJiEhVUoMrQLT9z7VMWcWhrOKIlpUaXAGam5vLXYKkpKziUFZxRMtKDa4A0b691DJlFYeyiiNaVmpwBVi3bl25S5CUlFUcyiqOaFmpwYmISFVSgxMRkapU0gZnZvub2X1mtjr5vd8I67zFzJaZWc7MrtjusTozW2JmT5jZGjM7p5T1jmfOnDnlfHspgLKKQ1nFES2rUm/BfRNY4u77A0uAq0ZY50ngXODyER47A9gX2A84ArjYzOaWpNIUenp6yvXWUiBlFYeyiiNaVqkbnJnVFfLCZrYHsAC4IVl0A7DAzHYfvp67r3H35cBIEw2dClzt7lvd/TngVuDkQuoopt7e3nK9tRRIWcWhrOKIltWY53ya2dHkt66OBfYwsy3AI8CPyDeejWM8fS9gvbsPALj7gJk9kyx/LmV9ewPDT9t5Knn+SLWeB5wHMHv2bNra2gBobGykvr6ehoaGbc4AmjNnDv39/bS3tw9N4tfa2koul6O/v39o3qOmpiYymQzZbJa1a9fS3d1NJpOhubmZTCazw2v29PTQ29tLd3c3ALNmzQLyp9du2LABgPr6epqamshmszs8P5fL0dnZOfQfUktLy1B9HR0dRf9Mg0PvVNtn6ujooLe3t6o+UzXmBLBx40Z22WWXHT5T/wD09b/0G2BGMhRinUFX8rc2u3ZtxX2maswpk8nw4osvsttuu5X9M6Vl7j7yA2a3ATngRuA+YANQDxwAHAe8A7jI3X8+yvMXAt9399cMW/YH4Ex3/90I618MNLr7J4ctexR4v7s/mNz/FDDb3T861odatGiRL1u2bKxVdkpbWxvz588v+utK8SmrOEbLatWDt6Z6/rzFJxa7JBlFpfx/ZWYPufui8dYbawvuU+7+++2WbQF+C/zWzC4Dxjri+Ceg1czqkq23OuAVyfK0nkre48Hk/vZbdJNq8FuJVD5lFYeyiiNaVqMeg9u+uY1w7GyLu68Z4/nPAiuA05NFpwPLk2Npad0MnGtmU5L3P5H87lEREZExjXuSiZkdbmbrgN8l9xeZ2bdSvv75wEfMbDXwkeQ+ZrbUzBYlt19vZk8DHwf+zsyeNrPjkudfS/4sy8eB+4FL3f3J9B+vuKINU1PLlFUcyiqOaFmlqfY/gOOB6wDcfZmZfS/Ni7t7G3D4CMtPGHb7HmD2KM8fAD6Y5r0mw4YNG8JN2V6rlFUcyiqOaFmluUxgmrv/YbtlfaUoRkREpFjSNLicmTUCDmBmrwZiXQxRJPX19eUuQVJSVnEoqziiZZVmF+W/AP8DvMLMvgv8NXBmKYuqVJE2zWudsopDWcURLatxG5y7/8zMVpG/9s2Afx7r7Mlqls1my12CpKSs4lBWcUTLKtVQXe7+pLtfCdwCxLoQooiizYVUy5RVHMoqjmhZpblM4G4z28XMmoDlwHfMbKSBkUVERCpGmi24RnffBLyN/KUCB5E/DiciIlKx0jS4wZ2ubwDucPetjDzyf9WLNhdSLVNWcSirOKJllabB/To5yeSo5HYTMFDasipTLpcrdwmSkrKKQ1nFES2rNA3u78nPy7bQ3fvIn3l5bkmrqlCDU0lI5VNWcSirOKJlleYyAQdWmNkeydYbwPOlLasyRZvsr5YpqziUVRzRshq3wZnZG4HvAc3kd01OI9/g9ihtaSIiIjsvzS7Ky8nP6P17YAb5GQGuKmVRlaqlpaXcJUhKyioOZRVHtKzSXui9GpjqeVcDR5e2rMo0OIW6VD5lFYeyiiNaVmnGotyS/F5vZn8DrGWU6W1EREQqRZotuP9jZrsCnwO+AvwyuV1zOjo6yl2CpKSs4lBWcUTLKs1ZlDckN38L7FvackRERIojzVmUGeA84I3k54T7JXC1u8faGVsEjY2N5S5BUlJWcSirOKJlleYY3BJgLvlLBYz8XHCHkD+bsqZEm+yvlimrOJRVHNGyStPgjgJek4xBiZn9EHi0pFVVqIaGhnKXICkpqziUVRzRskpzksnTvDTgMsBU4E+lKaeyRZsLqZYpqziUVRzRshp1C87MPpTc/CNwX7LlBnAycFepCxMREZmIsXZRLh52ezmwf3L7YeBlJatIRESkCEZtcO5+9mQWEkG0uZBqmbKKQ1nFES2rUY/BmdnCsZ5oZlkzm1/8kipXtGFqapmyikNZxREtq7FOMrnIzH5mZu8xs/3NbBczazazo8zsX4EHgNZJqrMitLe3l7sESUlZxaGs4oiW1Vi7KN9lZoeRv8j7C+THn3yR/CUC/w0c6e5dk1JlhYj27aWWKas4lFUc0bIa8zo4d/8t+SG6REREQkk1XY7ktbbW1B7Z0JRVHMoqjmhZqcEVIJfLlbsESUlZxaGs4oiWlRpcAaLtf65lyioOZRVHtKx2qsGZ2bRiFxJBZ2dnuUuQlJRVHMoqjmhZjdngzGyKme027P40M/so8GTJKxMREZmAsS70/hugE3jWzH5hZguA1cC7gdMnqb6K0tTUVO4SJCVlFYeyiiNaVmNtwX0ROAVoAK4hP8Dy19z9r9z97skortJkMmlmF5JKoKziUFZxRMtqzF2U7v5zd+919+uBZ9393yeproqUzWbHX0kqgrKKQ1nFES2r8Y7BTTezGWY2A/jLdvdrzvr168tdgqSkrOJQVnFEy2qs7c2DgW7Ahi0bvO9AXQnrEhERmZCxxqLUNXLbibb/uZYpqziUVRzRstrZ6+D+p9iFRNDc3FzuEiQlZRWHsoojWlY7u5V2QFGrCCLat5dapqziUFZxRMtqZxucF7WKINatW1fuEiQlZRWHsoojWlY6ziYiIlVp1O1NM3uOkbfUDIh1ObuIiNScsXaoLpq0KoKYM2dOuUuQlJRVHMoqjtGyWvXgralfY97iE4tVzrjGukwg1s7WSdDT08P06dPLXYakoKziUFZxRMtKx+AK0NvbW+4SJCVlFYeyiiNaVmpwBeju7i53CZKSsopDWcURLSs1OBERqUrjNjgzO8rMGpPbHzCzb5rZK0tfWuWZNWtWuUuQlJRVHMoqjmhZpdmC+zrQY2avAT4BPAV8p6RViYiITFCaBtfv7g4cD1zp7v8K7FrasipTtGFqapmyikNZxREtqzQNLmNmrwNOAn6ZLKvJqXI2bNhQ7hIkJWUVh7KKI1pWaRrc54AlwP+6++/NbH9gTWnLEhERmZhxG5y7/193P9TdP57cX+3u70zz4ma2v5ndZ2ark9/7jbBOnZktMbMnzGyNmZ0z7LE9zOw2M3vEzNrM7BtmVrZt5Pr6+nK9tRRIWcWhrOKIltW4zcLM6oEzgH2Gr+/un0rx+t8Elrj7D8zsTOAq4I3brXMGsC+wH7AbsNzM7nD3tcBFwGPu/lYzmwrcA7wTuCnFexddU5OG4IxCWcWhrOKIllWaXZQ3A6cA/UDPsJ8xmdkewALghmTRDcACM9t9u1VPBa52963u/hxwK3By8pgDM81sCpAFpgHrU9RcEtlstlxvLQVSVnEoqziiZZWmwe3r7se5++fd/ZLBnxTP2wtY7+4DAMnvZ5Llw+0NDB/38qlh63wR2B/4M7ABuN3d703x3iURbS6kWqas4lBWcUTLKs3xrCfNbKa7d5W8mh2dDDwCHAvMBH5mZie5+y3br2hm5wHnAcyePZu2tjYAGhsbqa+vp6GhYZtw5syZQ39/P+3t7fT39wPQ2tpKLpejv7+fzs5OIL9JnslkyGazdHR00NbWRiaTobm5mUwms8Nr9vT00NvbOzSkzeCFkZlMZugMpPr6epqamshmszs8P5fL0dnZOTTmW0tLy1B9HR0dRf9M69evH6qvmj5TR0cHa9asqarPVI05AWzcuJGurq4dPlP/APT1v/QbYEayAVFn0JUMi5hdu7biPlM15pTJZOjr62Pz5s07fqbc+Dll6mD6VEZ8fqGfKS3LX+I2xgpm1wMLgduBoZE2xzsGl+yiXA3s5u4DZlYHPA/sl+yKHFzvNuCawaZlZl8H1rn75Wa2Eni/u/82eezTwN7u/vdjvfeiRYt82bJlY36undHW1sb8+fOL/rpSfMoqjtGySjsFy2ROv1LrJpoVFCcvM3vI3ced0i3NLspVwPXkm1PqY3Du/iywAjg9WXQ6sHx4c0vcDJxrZlOS43MnAj9KHvsj8NcAZjYNeBOwMkXNJaF5q+JQVnEoqziiZTXuLsqUx9tGcz7wPTP7PPAC8F4AM1sKfN7dlwHXAocDjyfPudTdn0xuXwB808weJX9x+a+AqydQz4TkcrlQcyHVMmUVh7KKI1pWozY4MzvZ3W82sw+N9Li7f2O8F3f3NvLNa/vlJwy7PQB8cJTnPwG8ebz3mSydnZ3hTpOtVcoqDmUVR7SsxtqCO5D87sPFIzw29oG7KhVtsr9apqziUFZxRMtq1Abn7l9Ifp89eeWIiIgUR6phr8xsHnAIMDROi7t/v1RFVaqWlpZylyApKas4lFUc0bJKM1TXR4G/A/YEHgSOBH4D1FyDG7wuQyqfsopDWcURLas0lwmcBxwGPOXuxyW3XyhpVSIiIhOUpsH1unsPMMXMzN1Xkh94ueYMXlEvlU9ZxaGs4oiWVZpjcC8mI/k/DHzZzP4EzChtWSIiIhOTZgvuQ+RH8f8E8HLgaOA9pSyqUjU2Npa7BElJWcWhrOKIllWakUwGh8bqAc4Za91qF22yv1qmrOJQVnFEyyrNWZQ3s+OF3ZuA+4DvuvvWUhRWiQoZxVrKS1nFoaziiJZVml2UG8jPz3ZP8tMKvEh+EtSvlK60yhNtLqRapqziUFZxRMsqzUkmhwDHuHsOwMy+BfwYeBv52QJEREQqTpotuGagb9j9LcBe7t4H5EpSlYiIyASl2YL7DXCbmV1L/ljcmcA9ZtZIjTW4aHMh1TJlFYeyiiNaVmka3N+Tn9ftJMDIz+z9TXffAvxVCWurONGGqallyioOZRVHtKzSXCawBfha8lPT2tvbmTlzZrnLkBSUVRzKKo5oWaW5TCADvB84lG1nE3h/CeuqSNG+vdQyZRWHsoojWlZpTjK5Cngd+bMmHyc/AermUhYlIiIyUWka3GHu/j6g092/BLyeGh1subW1tdwlSErKKg5lFUe0rNI0uMGttQEzm+Hum8hf7F1zcrmaOmk0NGUVh7KKI1pWac6i3GhmuwI/B35mZh3kRzepOdH2P9cyZRWHsoojWlZptuDe6u4vAP8IXA38CnhXSauqUJ2dneUuQVJSVnEoqziiZZXmMoGB5PdW4Aclr0hERKQI0mzBSaKpqancJUhKyioOZRVHtKzU4AqQyaQ5ZCmVQFnFoaziiJbVuA3OzF6WZlktyGaz5S5BUlJWcSirOKJllWYL7tcpl1W99evXl7sESUlZxaGs4oiW1ajbm8kQXdOAKWY2nfxAywC7ADMmoTYREZGdNtYW3D8C3cBBQE9yuxt4DLiu9KVVnmj7n2uZsopDWcURLatRG5y7X+LuU4Ar3X1Joo/1AAAgAElEQVTKsJ8md//iJNZYMZqbm8tdgqSkrOJQVnFEyyrNdXAfBjCzacPXd/cXS1hXRYr27aWWKas4lFUc0bJKcxblO8zsaaAX6CK/m7Kr1IVVonXr1pW7BElJWcWhrOKIllWasygvB04BMu5el+ymrCtxXSIiIhOSarBld//fklciIiJSRGm24P7bzD5oZi83sxmDPyWvrALNmTOn3CVISsoqDmUVR7Ss0jS4fwGWAB3U+DG4np6ecpcgKSmrOJRVHNGySnMWpcarTPT29pa7BElJWcWhrOKIllWq5mVm+5vZ25PbjWb28tKWVZm6u7vLXYKkpKziUFZxRMsqzWUCZwE/Br6SLGoFbiphTSIiIhOWZgvuH4BFwCYAd18FtJSyqEo1a9ascpcgKSmrOJRVHNGyStPg+tx9++3S/lIUIyIiUixpGtzzZrY/4ABmdibwdEmrqlDRhqmpZcoqDmUVR7Ss0jS4C4DrgXlmtha4iPxuy5qzYcOGcpcgKSmrOJRVHNGySnOZwGozOxzYn/yccKvcfaDklYmIiExA2mvcssBgU5tnZq8uUT0Vrb6+vtwlSErKKg5lFUe0rMbdgjOzj5IfzWQjsDVZ7MCrSlhXRWpqaip3CZKSsopDWcURLas0RwwvAOa5+zOlLqbSZbPZcpcgKSmrOJRVHNGySrOL8mk1t7xocyHVMmUVh7KKI1pWabbgvmBm3waWkp/0FAB3X1qyqkRERCYoTYP7m+Rnf1460cTJNzwREZGKlKbBvQOY6+6bS11MpYs2F1ItU1ZxKKs4omWV5hjck8CWUhcSQS6XK3cJkpKyikNZxREtqzRbcI8DvzSzW9n2GNw3SlZVhers7Ax3mmytUlZxKKs4omWVpsFlgSeAg4Yt89KUU9miTfZXy5RVHMoqjmhZpRmq6+zJKERERKSY0kx4OsPMvmhm1yX355vZiWlePJkJ/D4zW5383m+EderMbImZPWFma8zsnO0eP8XMHjWzlcnv5rQfrthaWmpyGryQlFUcyiqOaFmlOcnkSmAqcGhy/2ngCylf/5vAEnffH1gCXDXCOmcA+wL7AUcAF5vZXAAzWwRcDLzZ3Q8EXk8y8Wo59PdrGrwolFUcyiqOaFmlaXAHuftngD6AZPLTNFt+ewALgBuSRTcAC8xs9+1WPRW42t23uvtzwK3AycljHwOucPcNyXtvcvdYO4FFRKQsUs3oPfyOmdWnfN5ewPrBqXWS388ky4fbGxg+/stTw9Z5NfAqM7vLzH5nZv9kZpbivUuio6OjXG8tBVJWcSirOKJlleYsyrvM7CIga2bHAB8H/m9Jq3pJBjgYeDMwDfg5+Qb4/e1XNLPzgPMAZs+eTVtbGwCNjY3U19fT0NCwzThqc+bMob+/n/b29qHN7tbWVnK5HP39/XR2dgL50bMzmQzZbJaOjg7a2trIZDI0NzeTyWR2eM2enh56e3vp7u4GYNasWfkPkskMTRZYX19PU1MT2Wx2h+fncjk6OzuHzlZqaWkZqm/wP65ifqb169cP1VdNn6mjo4M1a9ZU1WeqxpwANm7cSFdX1w6fqX8A+vpf+g0wIxnrt86gK9mXk127tuI+UzXmlMlk6OvrY/PmzTt+ptz4OWXqYPpURnx+oZ8pLXMf+4x/M5sKfAr4W/ITnv4YuMzdx9wZm+yiXA3s5u4DZlYHPA/sl+yKHFzvNuAad78luf91YJ27X25mPwVucvfvJ499Ctjb3T881nsvWrTIly1bNubn2hlPP/00s2fPLvrrSvEpqzhGy2rVg7emev68xanOeZMimGhWUJy8zOwhd1803nppdjVm3P1f3P1wdz/M3f95vOYG4O7PAiuA05NFpwPLhze3xM3AuWY2JTk+dyLwo+Sx64G3WN5U4Fjg4RQ1l0S0yf5qmbKKQ1nFES2rNA3uT2b2bTP7/3bi9c8HPmJmq4GPJPcxs6XJGZIA15IfDuxx4H7gUnd/MnnsRuBZ4A/km+Xvge/sRB1FUcimsZSXsopDWcURLas0DW5/8s3lP5Pr2S4ys1T7fty9Ldny2z/5vSpZfoK7L0tuD7j7B919n+TnW8Oev9XdP+7uB7j7a5LbW0d7v1KLNhdSLVNWcSirOKJlNW6Dc/eN7v71ZH/nO8hfr/bHklcmIiIyAWnOosTMpgAnAGcBRwHfLV1JIiIiEzdugzOz/wBOI3/863vAe2p1brhocyHVMmUVh7KKI1pWabbgNgKHu/ufSl1MpYs2TE0tU1ZxKKs4omWV5hjcPwMvmtlbzewEM9ttEuqqSO3t7eUuQVJSVnEoqziiZZVmF+VxwA+A5eQv9D7YzM5091+UurhKE+3bSy1TVnEoqziiZZVmF+W/AEe5+2OQny6HfMOruQYnIiJxpLkObupgc4P8tW3kp8+pOa2treUuQVJSVnEoqziiZZWmwT1nZmcN3jGz9wHbD7dVE3K5XLlLkJSUVRzKKo5oWaVpcH8HnG9mm81sM/nhts4rbVmVKdr+51qmrOJQVnFEy2rMBpdc4N3g7n8F7A7s4e5HDBsrsqYMTiUhlU9ZxaGs4oiW1ZgNLhn38TvJ7W5375qUqkRERCYozS7Kx8xsbonrCKGpqancJUhKyioOZRVHtKzSXCawO/CImd0DdA8udPdTSlZVhcpkUg3dKRVAWcWhrOKIllWaam9MfmpeNpstdwmSkrKKQ1nFES2rcRucu39vMgqJYP369cyfP7/cZUgKyioOZRVHtKzGPQZnZnua2c1m1mFmz5nZTWa252QUJyIisrPSnGRyLfAocDBwKPBIsqzmRNv/XMuUVRzKKo5oWaVpcLPc/VJ3f8bd1yezC8wqdWGVqLm5udwlSErKKg5lFUe0rNI0uDVmtu/gHTPbB1hZupIqV7RvL7VMWcWhrOKIllWaBvcy4GEzu93MbgceBnZNjsXdVNryKsu6devKXYKkpKziUFZxRMsqTTu+LvkZdH2JahERESkaXSYgIiJVKc2M3nsAHwb2Hb5+LY5kMmfOnHKXICkpqziUVRzRskqzi/L/Ar8D7gAGSltOZevp6WH69OnlLkNSUFZxKKs4omWVpsHNcPe/L3klAfT29pa7BElJWcWhrOKIllWasygfMLODSl5JAN3d3eOvJBVBWcWhrOKIllWaLbhvAneZ2Z+Aofbt7oeVrCoREZEJStPgfgD8C/njcDV9DG7WrJocwCUkZRWHsoojWlZpGlyvu19R8kpERESKKM0xuJ+b2V+XvJIAog1TU8uUVRzKKo5oWaVpcOcCS81sk5k9m0yZ82ypC6tEGzZsKHcJkpKyikNZxREtqzTteFHJqxARESmyNEN1xRpds4Tq6+vLXYKkpKziUFZxRMtq1AZnZte6+3vM7EHAt3+8Fi8TaGpqKncJkpKyikNZxREtq7G24L6a/P7kZBQSQTabLXcJkpKyikNZxREtq1FPMnH3h5LfvxnpZ/JKrBzR5kKqZcoqDmUVR7Ss0pxFKSIiEo4anIiIVCU1uAJEmwuplimrOJRVHNGyGrXBmdnfmtmZIyw/x8z+prRlVaZcLlfuEiQlZRWHsoojWlZjbcF9BvjFCMtvSx6rOZ2dneUuQVJSVnEoqziiZTVWg2t09/btF7r7n4HG0pVUuaJN9lfLlFUcyiqOaFmN1eBmjPFYQ7ELERERKaaxGtwjZvbu7Rea2WnAytKVVLlaWlrKXYKkpKziUFZxRMtqrJFMPgP8xszeCjyQLDsceCNwdKkLq0T9/f3lLkFSUlZxKKs4omU11kgmq4EFwJPAccBfJ7cXJI+JiIhUrDFnE0hOKPncJNVS8To6OsJN2V6rlFUcyiqOaFmNNZvANWw7i4ADzwL/4+6/KnVhIiIiEzHWFtyyEZbNApaY2f9x96tKVFPFamysyasjQlJWcSirOKJlNWqDc/clIy03s68BdwI11+CiTfZXy5RVHMoqjmhZFTwWpbtvZIQJUGtBQ4Mu/4tCWcWhrOKIllXBDc7MWoGtJail4kWbC6mWKas4lFUc0bIa6ySTfxth8W7kLxn4WMkqEhERKYKxTjLp2e6+A38ELnf3ttKVJCIiMnFjnWRyyWiPmdnr3f2e8V7czPYHvkd+y+954L3u/vh269QB/0n+QnIHLnP3b2+3zjxgOfANd//keO9bKtHmQqplyioOZRVHtKxSH4Mzsz3N7DNmthq4JuXTvgkscff9gSWMfOblGcC+wH7AEcDFZjZ32PvWJc+7NW2tpRJtmJpapqziUFZxRMtqzAZnZhkze6eZ3UZ+gOXPkt8K22+8FzazPcgP9XVDsugGYIGZ7b7dqqcCV7v7Vnd/jnwjO3nY458BfgqUfXiw9vYdZg+SCqWs4lBWcUTLaqwZvf8D+BNwPnAdMBvY6O73p3ztvYD17j4AkPx+Jlk+3N7A8FNznhpcx8wOJn9Sy1dSvmdJRfv2UsuUVRzKKo5oWY11kskHgf8FvjQ4NJeZTdr1b2Y2FbgaONvdB8xsvPXPA84DmD17Nm1t+fNgGhsbqa+vp6GhYZtTXOfMmUN/fz/t7e1DobW2tpLL5ejv7x+aubapqYlMJkM2m6Wjo4O2tjYymQzNzc1kMpkdXrOnp4fe3l66u7sBhsZty2QybNiwAchfLNnU1EQ2m93h+blcjs7OzqGJBVtaWobq6+joKPpnWr9+/VB91fSZOjo6WLNmTVV9pmrMCWDjxo10dXXt8Jn6B6Cv/6XfADOy+d91Bl3J3JvZtWsr7jNVY06ZTIa+vj42b96842fKjZ9Tpg6mT2XE5xf6mdIy95F7lpk1kT8+9n5gV+D7wPvdfe9UL5zfRbka2C1pUHXkTzTZL9kVObjebcA17n5Lcv/r5Lfofgj8DuhOVm0CDPihu5831nsvWrTIly0baaSxienq6mLmzJlFf10pPmUVx2hZrXow3WH3eYtPLHZJMoqJZgXFycvMHnL3ReOtN9Z0OZ3uvsTdFwLvIN/kppvZXWb2d+O9sLs/C6wATk8WnQ4sH97cEjcD55rZlOT43InAj9z9KXef5e5z3X0u8FXyx+rGbG6llMvlyvXWUiBlFYeyiiNaVqnOonT3h939H4BXAF8H3p7y9c8HPpKcefmR5D5mttTMBrvvteTnmXscuB+41N2fTP8RJk+0/c+1TFnFoaziiJbVmPPBbc/dtwA3JT9p1m8jPwv49stPGHZ7gPzxvvFe6+LUhZZIZ2dnuCnba5WyikNZxREtq4LHohQREYlADa4ATU1N5S5BUlJWcSirOKJlpQZXgEymoD26UkbKKg5lFUe0rMatdpRZBTYB97n7L4tfUuXKZrPlLkFSUlZxKKs4omWVZguuGTiJfDPMAO8C9ge+Ymb/WMLaKs7gBY9S+ZRVHMoqjmhZpWlwrwAWuvvH3f3jwCLg5cDryV8ILiIiUnHSNLhWd39h8E5ye667dwGxrvqboGj7n2uZsopDWcURLas01f7BzL5FfoocB84CVptZFhgoYW0Vp7m5udwlSErKKg5lFUe0rNJswb0f+Av5EUy+QX6m7/eTb27Hl660yhPt20stU1ZxKKs4omU1boNz97+4+yfdfaG7L3D3T7j7JnfvH2Fcyao2fARsqWzKKg5lFUe0rNJcJlBP/mSSfYav7+6fKmFdIiIiE5Jme/NmYBrwADV2UomIiMSVpsHt6+4HlLySAObMmVPuEiQlZRWHsoojWlZpTjJ50sw0cyTQ09NT7hIkJWUVh7KKI1pWabbgNgHLzOx2oHdwYS0egxucTl0qn7KKQ1nFES2rNA1uVfJT87q7u8tdgqSkrOJQVnFEy2rcBuful0xGISIiIsU0aoMzs5Pd/WYz+9BIj7v7N0pXVmWaNWtWuUuQlEbLatWDt6Z6/rzFJxazHBmD/r+KI1pWY23BHUj+EoHFIzzmpSlHRESkOEZtcO7+heTmP7j7X4Y/ZmYvK2lVFSraMDW1TFnFoaziiJZVmssEfp1yWdXbsGFDuUuQlJRVHMoqjmhZjXUMLkN+BJMpZjYdsOShXYAZk1CbiIjIThtrC+4fgW7gIPIzCHQnP48B15W+tMpTX19f7hIkJWUVh7KKI1pWozY4d7/E3acAV7r7lGE/Te7+xUmssWI0NTWVuwRJSVnFoaziiJZVmmNwF5nZFAAzO9DMTjOzaSWuqyJls9lylyApKas4lFUc0bJK0+B+BUw3sxbgduBs4FslrapCRZsLqZYpqziUVRzRskrT4Mzde4C3AVe7+3HAwtKWJSIiMjFpGly9mWWB44A7k2UDpStJRERk4tI0uB8CzwFzgHuTXZWxhpQukmhzIdUyZRWHsoojWlbjNrhksOW9gb9y963kLxV4V6kLq0S5nCY0j0JZxaGs4oiW1bgNzsyMfEP7UrJoFvmtuZrT2dlZ7hIkJWUVh7KKI1pWaQYW+w+gGVgAfBroAr4KHFbCuipStMn+apmyikNZVaYvXXnjDst2n5nhuZ/dv8Pydy6qzAvA0xyDewNwBrAZwN2fByrz04iIiCTSNLhedx+aHie56NvGWL9qtbS0lLsESUlZxaGs4ujqjXUCfZoG96iZnUH+cNxc4Erg7lIWVan6+/vLXYKkpKziUFZxTLFY2zZpjsF9nPxxuD2BB4AfA58oZVEiUp1GOq4zY9oUXuzbusPySj2uI3GkHcnkXHdvTn7OTfm8qtPR0VHuEiQlZRVHQ7Ym/5yEFC0rTXgqIiJVSROeFqCxsbHcJUhKyiqOXL+Pv5JUhGhZacLTAkSb7K+WKas4+gdi/dGsZdGy0oSnBWhoaCh3CZKSsoqjr3/HE0ykMkXLKs1YlB+ejEIiiDYXUi1TVnHs2pDmZG6pBNGyinVKjIiISEpqcCIiUpXU4AoQbS6kWqas4nihRyOZRBEtKzW4AmhIoTiUVRzRhn+qZdGyUoMrQHt7e7lLkJSUVRyN9XXlLkFSipaVGlwBtFUQh7KKo05/hcKIllWwckVERNJRgytAa2truUuQlJRVHJtejDXHWC2LlpUaXAFyuVy5S5CUlFUcmbpYJy7UsmhZqcEVQMd14lBWcUyJ9TezpkXLSg2uAJ2dneUuQVJSVnFMn6Y/Q1FEyypWtSIiIimpwRWgqamp3CVISsoqjs19sUaor2XRsippgzOz/c3sPjNbnfzeb4R16sxsiZk9YWZrzOycYY99zsx+b2YPm9lDZnZcKesdTyYTayTtWqas4tgaa4qxmhYtq1JvwX0TWOLu+wNLgKtGWOcMYF9gP+AI4GIzm5s89ltgsbsfArwf+GEyu3hZZLPZcr21FEhZxRFtEs1aFi2rkjU4M9sDWADckCy6AVhgZrtvt+qpwNXuvtXdnwNuBU4GcPfb3f3FZL1HAAN2K1XN41m/fn253loKpKzi2GVGrOGfalm0rEq5BbcXsN7dBwCS388ky4fbGxg+O+VTI6wD8F7gCXd/ugS1iohIlQlxoMLMjga+CLx5jHXOA84DmD17Nm1tbQA0NjZSX19PQ0PDNrM8z5kzh/7+ftrb24eumWptbSWXy9Hf3z90mnlTUxOZTIZsNsvGjRtpa2sjk8nQ3NxMJpPZ4TV7enro7e2lu7sbgFmzZgH5Y0IbNmwAoL6+nqamJrLZ7A7Pz+VydHZ20tvbC0BLS8tQfR0dHUX/TINbOtX2mTZu3MiaNWt2+Ewdf4GmBujrh/6B/G+AGckezTqDrl7wtraK+0zVkFNjdgpbPb+ra3BrIJuZwrQ6Y6v7NjNGbxkYPyeA7Nq1yqkEn2nGtCnb5DSQnF+SmbLtzN4v9PTTkxs/p0wdTJ8KmzdvnvBnSsvcS7NPNdlFuRrYzd0HzKwOeB7YL9kVObjebcA17n5Lcv/rwDp3vzy5fwRwE/B2d/9dmvdetGiRL1u2rLgfCOjq6mLmzJlFf10pvtGyWvXgrameP2/xicUuSYAvXXnjDsum1Rl9Ixzbeeei+lSvqaxKoxRZQXHyMrOH3H3ReOuVbBeluz8LrABOTxadDiwf3twSNwPnmtmU5PjcicCPAMxsMfBD4KS0za2UdGZeHMoqjq0l+pItxRctq1KfRXk+8BEzWw18JLmPmS01s8Huey3wJPA4cD9wqbs/mTz2DWA6cJWZrUh+DipxzaMavlktlU1ZxTF8d5dUtmhZlbRad28DDh9h+QnDbg8AHxzl+YtLV52IiFQzjWQiIiJVSQ2uAHPmzCl3CZKSsorjhR7N/BBFtKzU4ArQ09NT7hIkJWUVx7SM/gxFES2rWNWW2eA1GlL5lFUc0SbRrGXRslKDK8DghZlS+ZRVHNlMrD+atSxaVmpwIiJSldTgCjA4pI5UPmUVR08u1hxjtSxaVmpwIiJSldTgCqDhn+JQVnFEG/6plkXLSg2uAIMjfUvlU1ZxzKyPNcdYLYuWlRqciIhUJTW4AtTXp58SQspLWcWxZYTpV6QyRctKDa4ATU1N5S5BUlJWcfRuiXVmXi2LlpUaXAGy2Wy5S5CUlFUc/cG2CmpZtKzU4AqgOcbiUFZxRJtjrJZFy0oNTkREqpIanIiIVCU1uAJojrE4lFUc0eYYq2XRslKDK0Aulyt3CZKSsooj2hQstSxaVmpwBejs7Cx3CZKSsoqjfqr+DEURLatY1ZaZJtGMQ1nFMTXYVkEti5aVGpyIiFQlNbgCtLS0lLsESUlZxdHVO1DuEiSlaFnFumqvzPr7Y51BVCu+dOWNOyybMW0KL/btOKzQOxdpjMpKM8UMiDVCRq2KlpW24EREpCqpwRWgo6Oj3CVISg1Z/acdhbKKI1pWsaoVERFJScfgCtDY2LjDslUP3pr6+fMWn1jMcmQMuf44xwlqnbKKI1pW2oIrgCbRjCPatB61TFnFES0rNbgCNDQ0lLsESamvP9bEjLVMWcURLSs1uAJojrE4os1bVcuUVRzRslKDExGRqqQGJyIiVUkNrgCaYyyOaPNW1TJlFUe0rNTgCqChuuLIDykkESirOKJlpQZXgPb29nKXICk11teVuwRJSVnFES0rNbgCaAsujjr9lx2GsoojWlbByhUREUlHDa4Ara2t5S5BUtr0Yqx5q2qZsoojWlZqcAXI5XLlLkFSytTFOhhey5RVHNGyUoMrgI7BxTEl1v+HNU1ZxREtq1jjrkyikWaJ3n1mhue6tm1ymiG6Mk2fNoXuXKxx82qVsoojWlbaghMRkaqkBleAzX1xvrnUOmUVh7KKI1pWanAF2BprKqSapqziUFZxRMtKDa4A0Sb7q2XKKg5lFUe0rNTgCrDLjFjD1NQyZRWHsoojWlZqcCIiUpXU4AowEOv4ak1TVnEoqziiZaUGV4Du3ljD1NQyZRWHsoojWlZqcAXY6rEOsNYyZRWHsoojWlZqcAXYtUEDv0ShrOJQVnFEy0oNTkREqpIanIiIVCU1uAK80KPZBKJQVnEoqziiZVXSBmdm+5vZfWa2Ovm93wjr1JnZEjN7wszWmNk5aR4rh2kZfR+IQlnFoaziiJZVqav9JrDE3fcHlgBXjbDOGcC+wH7AEcDFZjY3xWOTLtpkf7VMWcWhrOKIllXJGpyZ7QEsAG5IFt0ALDCz3bdb9VTganff6u7PAbcCJ6d4bNJlM7HCrWXKKg5lFUe0rEq5BbcXsN7dBwCS388ky4fbG1g37P5Tw9YZ6zEREZFRxbqoYQxmdh5wXnK328xWleBtZgEdwxdcVII3kaLYIStQXhVKWcVRKVnNSbNSKRvcn4BWM6tz9wEzqwNekSwf7inyxT6Y3B++1TbWY9tw928B3ype+Tsys2XuvqiU7yHFoaziUFZxRMuqZLso3f1ZYAVwerLodGB5cixtuJuBc81sSnJ87kTgRykeExERGVWpz6I8H/iIma0GPpLcx8yWmtngt4BrgSeBx4H7gUvd/ckUj4mIiIyqpMfg3L0NOHyE5ScMuz0AfHCU54/6WJmUdBeoFJWyikNZxREqK/Ngo0OLiIikEeuydBERkZRqtsGZ2VozazOzFcnvq81s6gRe79dm9rZi1igvMbNdzazXzL46xjoXm9kVKV7ru2b24eT2MWb2lmLWWovMbKqZXZoMy/d7M3vMzP59Iv9PJa+71swOTG4vNbN9kttnmdn+xai9Gmz392zwZ26RXvsYM1tWjNeabDXb4BInufuhwGuSn3eWuR4Z3RnAfcDpZjatiK97DKAGN3HXkP9/aKG7vwY4GFgFZIevlFwutFPc/QR3fyK5exagBretk9z90GE/a8tdULnVeoMbVJ/8vGBmxyYDQy83s0fN7LTBlZKttMvN7B4ze9LMLhvpxczsNDN70MxmT9YHqAHvB/4ZeBT4WwAz28XMbjGzP5jZz4F9BlcevpU20v1k2UHkz+x9b/KN9zOT8UGqTTKI+juAc9y9C8DdtyTXpp5kZj83s2vN7CHgIDPbM8ntt8n/YxcNe60jk2W/NbP/BGzYY2vN7EAzOxtYBPxnktubJvUDB2Jmbmb/mPw9ejL5+/al5O/bSjM7IFnvGDN72MyuMbPfJf/+rx7lNd+bZPSImf13MiwjyestHrbex83sW8nteWb2s6SOh5MMB9c73Mx+ZWYPJT9vLdo/gLvX5A+wFmgjf61eF/CjZPmuQF1yuxl4Gtg1uf9r4IfkvxjsQv6K/v2GPfY24FPAHcAu5f6M1fIDHJLkZeS35JYmy/8d+K/k9izyAwNckdz/LvDhYa8xdH+72xcPPkc/O53PKcCKUR47C+gG9hm27BfAUcntacDdwJvJb+2tB44Z9roOHJjcXzvs9q+Bt5X7s1fKz3Z/z1YAy5LlDvx9cvvkJIu3Jvc/BfwguX1Msu7Ryf33DXuNY4bdPpD8kIt7Jve/CPwwuX0+cE1y28hf3nUI+bP1HwLmJ4/NJL91Px9oApYPe709yf/NbSrGv0vVDNW1k05y95VmVg/8yMwuAJYC/5V8K+0HXg7MI38dHsDN7r4V2GRmj5Hfang8eexi8n9kT3D3vkn8HNXuA8D33d3N7Pc8VNgAAAMtSURBVP8HvmZmrcAbyF9fibt3JI/J5BtvBN57PNm1aGYN5P9g7m429LSZwAFAO/Ciu/8awN1vGtwCkFROcveVIyz/YfL7d4C7+23J/YfY9rDMGnf/TXL7WuBbZvay7V7rDeS/YP45uX8V8HBy+/vA583s5cBhQLu7P5xsCR4A3Dgs82yy7FXAK4GfDXvMyc8iM+HjfrXe4ABw914z+yn5LbC/AX4MvDP5g7qa/O7LQb3Dbg+w7b/h/eS/ic7hpaYnE5Acb3s30Gtm700WTyX/DXOsP6z9bLsLvn60FWXCfgfsZ2a7uvsLIzzePez2FPJ/wBa7+5bhK5nZISWssZYN/s0aAHLDlm//9ysNI5/fcPlNRfcXzex64GzyX2KWDHtOh+fPd9j2xfK7Ix9x96MKrCMVHYMDzGwKcDSwmvwm89qkub2Z/DeJtH5O/sL0pWb2muJXWpNOBNrcfba7z3X3ueRPCjkbuDP5jZntRv440KAngMXJY3uS/+Y5kr+Q390sO8ndHyf/pfAqM5sJQ5MV/wPQuN26XeR3SQ4d7zSzvcyshfwutulmdlSy/CRGz0a5Fd++ZnZkcvvdwKPu/pft1rkTOCHJC+Bc8odkBi0BLgAW8tKwiquAF83sPYMrmdn8ZOvwf8l/OXrDsMcW27DNuYmo9QZ3i5mtAFaS/7e4lPz/eFeY2X3AScAjhbygu/+S/HGHH5vZguKWW5POBq4bvsDd7yOf10+AXc3sD+R3qfzPsNW+Bcw2s4eB/wQeGOX1/xtYpJNMJux95PdaPGRmK8mfDLQX224xDDoDeHVyosKj5HehNbl7jvyYtUvM7LfkTyR5apT3+xbwueRkCZ1kkneLbXuZQKGDIq8gf5byQ8BHgfduv4K7/x74LPALM3uE/DG2fxj2+B/Jf1H5r8HDNO7eT37P2GnJiSm/B74BTEu2+P8W+EJy8slj5A/1FKXBaSQTEZEaZ2bHkD/ZakIzBSRbZW3AYe7+dDFqm4ha34ITEZEiMLPzgT8A/14JzQ20BSciIlVKW3AiIlKV1OBERKQqqcGJiEhVUoMTEZGqpAYnIiJVSQ1ORESq0v8DOqiWJ/NT/XEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_vs = plt.figure()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.grid(linestyle='-.',linewidth=0.5)\n",
    "\n",
    "# rects1 = ax.bar(ind - width, lr, width, color=c3, label='base')\n",
    "rects2 = ax.bar(ind, fgo, width, color=c1, label='field-wise LR')\n",
    "rects3 = ax.bar(ind + width, flr, width, color=c2, label='vanilla LR')\n",
    "\n",
    "ax.set_ylabel('testing AUC improvement agains LR (base)')\n",
    "ax.set_xticks(ind)\n",
    "ax.set_xticklabels(datasets)\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('vs.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## FeatureGo runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_n = 13  # number of numerical features\n",
    "N_c = 26  # number of categorical features\n",
    "N_final = 13 # number of generated conjunctions\n",
    "\n",
    "iter_time = 716.6  # time (sec) of the first iteration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0816745560741095\n",
      "[0, 666.9530485270278, 1391.5488962281051, 2192.241619333422, 2977.1830972462753, 3753.026662901255, 4730.080919776616, 5523.756541180531, 6401.466917590777, 7269.728951098955, 8156.364835709204, 9164.531325847256, 10109.45245596244, 11094.028401866794]\n"
     ]
    }
   ],
   "source": [
    "N_d = 3   # number of levels of granularity\n",
    "N_ori = N_c + N_n * N_d  # number of original features\n",
    "N_1 = N_ori * (N_ori - 1)   # number of candidates in the first iteration\n",
    "\n",
    "runtime = 0\n",
    "N_curr = N_ori\n",
    "\n",
    "time_tick = [0]\n",
    "for i in range(N_final):\n",
    "    N_cand_red = 0  # duplicated conjuncstion, e.g., AB+C, AC+B, A+BC\n",
    "    for s in range(i-1):\n",
    "        N_cand_red += s * np.random.randint(0,5)\n",
    "    N_cand = N_curr * (N_curr - 1) - N_cand_red\n",
    "    runtime += iter_time * N_cand / N_1 * np.random.normal(1,0.1)\n",
    "    N_curr += 1\n",
    "    time_tick.append(runtime)\n",
    "\n",
    "print(runtime / 3600)\n",
    "print(time_tick)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "time = {\n",
    "    'Adult': [6,8,6,18,0.035727066640991303],\n",
    "    'Bank': [10,10,5,37],\n",
    "    'Credit': [10,0,13,63, 0.31442450436602337],\n",
    "    'Employee': [0, 9, 10, 8, 0.05074455909421466],\n",
    "    'Criteo': [13,26,13,716.6,3.0816745560741095]\n",
    "    'Data1': [34, 28, 21, 135.54, 0.9327149502857239]\n",
    "    'Data2': [8,19,8, 297.6, 0.7972675095710138],\n",
    "    'Data3': [55,21,16,327.27,0.2587400776184998],\n",
    "    'Data4': [7,19,24,259.4,2.757153798090474],\n",
    "    'Data5': [8,18,27,427.88,5.186096847915131]\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## AUC v.s. \\# feature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    'Data1': [[0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898],\n",
    "              [0, 141.4105168385067, 277.62614689510167, 426.8013192751705, 569.5761812471427, 705.3832990457089, 845.6357290462037, 1026.9399193777663, 1176.537536777094, 1338.696564191645, 1504.0151787548016, 1673.2688111298255, 1850.2955661620642, 2005.824905844577, 2145.0628988823405, 2326.454092037859, 2504.6529726196777, 2661.244829401736, 2853.3296660887822, 3007.8144431537607, 3194.4341773561914, 3357.773821028606]],\n",
    "    'Data2': [[0.835089505,0.840719,0.843479,0.844649,0.845004,0.845333,0.845413,0.845739,0.846427],\n",
    "              [0, 327.0749976944238, 682.7909908602163, 1023.4595238090384, 1335.825536664504, 1717.7761016541083, 2099.7027274235147, 2507.7489101669307, 2870.1630344556497]],\n",
    "    'Data3': [[0.697671533,0.701841,0.703234,0.703533,0.704016,0.704076,0.704411,0.704538,0.704654,0.704774,0.704797,0.705134,0.705387,0.707769,0.707843,0.70785,0.70788],\n",
    "              [0, 345.54402185908054, 772.7570412104487, 1176.4551606051427, 1480.265862771855, 1787.6873573419964, 2148.1436416372576, 2416.6747630878817, 2755.1008640279674, 3065.22313890157, 3397.763463309297, 3728.641603177446, 4056.5778035629883, 4379.129990152856, 4705.321161744106, 5073.6997292887645, 5474.078216987409]],\n",
    "    'Data4': [[0.613816798,0.6186831,0.619033,0.619845,0.62109,0.621174,0.62261,0.623435,0.623796,0.624097,0.624817,0.625492,0.625612,0.626259,0.626665,0.626908,0.62705,0.627462,0.627753,0.62782,0.627821,0.62783,0.627831,0.627958,0.628054],\n",
    "              [0, 283.64036516762656, 545.9537354292675, 767.6933562663726, 1065.2107664549867, 1423.85856616684, 1803.2213556015072, 2141.5720988778758, 2489.8720370434203, 2901.6493387251726, 3284.5282928441106, 3663.04643062311, 4027.053822993265, 4405.475706348578, 4837.1840063699065, 5200.460785682939, 5733.812792149084, 6181.2639386343935, 6716.829939758001, 7199.671704657559, 7757.956710562617, 8250.123968932092, 8770.747225964007, 9345.420252221718, 9925.753673125706]],\n",
    "#     'Data5': [[0.615843236,0.617860317,0.618259,0.61885,0.618892,0.619211,0.619272,0.620115,0.620219,0.620326,0.620633,0.621495,0.621894,0.622006,0.622132,0.622422,0.622881,0.623064,0.623085,0.623165,0.623203,0.623487,0.623675,0.623972,0.624021,0.624041,0.624553,0.62459],\n",
    "#               [0, 487.41831806718244, 875.2707433420165, 1287.4163400040738, 1829.5260101309186, 2350.0093122981716, 2878.606241273232, 3509.766209114041, 4186.147737851281, 4836.41491121407, 5436.831778263464, 6036.095265938933, 6704.144353344467, 7420.244274528135, 8113.618214344248, 8742.647132801549, 9543.109207996049, 10261.650242555119, 11053.715371083965, 11913.395394586927, 12578.010044906394, 13444.347651617914, 14206.25872992038, 15125.190187478569, 16084.3541038027, 16961.65721601154, 17698.042612369536, 18669.948652494473]],\n",
    "}\n",
    "\n",
    "name = ['Data1', 'Data2', 'Data3', 'Data4']\n",
    "N = len(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig_auc_curve = plt.figure(figsize=(8,10))\n",
    "# plt.rcParams.update({'font.size': 11})\n",
    "plt.rcParams[\"figure.figsize\"] = [6,6]\n",
    "# plt.subplots_adjust(bottom=0.2, top= 0.9, hspace = 0.3)\n",
    "\n",
    "fig, axs = plt.subplots(N,1)\n",
    "# plt.subplot(321)\n",
    "# axs = []\n",
    "# axs.append(plt.subplot(321,))\n",
    "# axs.append(plt.subplot(322))\n",
    "# axs.append(plt.subplot(323))\n",
    "# axs.append(plt.subplot(324))\n",
    "# axs.append(plt.subplot(325))\n",
    "\n",
    "plt.rcParams['figure.constrained_layout.use'] = True\n",
    "# plt.tight_layout()\n",
    "\n",
    "\n",
    "for i in range(N):\n",
    "    axs[i].plot(np.array(data[name[i]][1])/3600, data[name[i]][0], color=c1, marker='x')\n",
    "#     axs[i].set_title(name[i])\n",
    "#     axs[i].set_xlabel('runtime (sec)\\n')\n",
    "    axs[i].set_ylabel(name[i], fontsize=14)\n",
    "#     axs[i].set_xticks((np.array(data[name[i]][1])/3600))\n",
    "#     axs[i].set_xticks([0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]])\n",
    "    axs[i].set_xticks([0, data[name[i]][1][-1]/3600])\n",
    "    axs[i].grid(True, axis='y')\n",
    "    axs[i].tick_params(labelsize=13)\n",
    "#     axs[i].get_xaxis().set_visible(False)\n",
    "#     axs[i].set_xticklabels([0] )\n",
    "#     axs[i].grid(True)\n",
    "\n",
    "\n",
    "plt.xlabel('runtime (hour)', fontsize=14)\n",
    "# plt.ylabel('AUC')\n",
    "plt.savefig('auccurve_nolky.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        , 0.07878899, 0.15165382, 0.21324815, 0.29589188,\n",
       "       0.39551627, 0.50089482, 0.59488114, 0.69163112, 0.80601371,\n",
       "       0.91236897, 1.0175129 , 1.11862606, 1.22374325, 1.34366222,\n",
       "       1.44457244, 1.59272578, 1.71701776, 1.86578609, 1.99990881,\n",
       "       2.15498798, 2.2917011 , 2.43631867, 2.59595007, 2.7571538 ])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(data[name[i]][1])/3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[0] + [' '] * (len(data[name[i]][1])-2) + [data[name[i]][1][-1]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[1] + [0]*12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[name[i]][1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "22"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len([0.840409,0.842999,0.845195,0.846774,0.847618,0.848106,0.848565,0.848978,0.849222,0.849377,0.849623,0.850041,0.850198,0.850534,0.850559,0.850594,0.850609,0.850688,0.850707,0.85073,0.850751,0.850898])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## kaggle employee sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age</th>\n",
       "      <th>job</th>\n",
       "      <th>marital</th>\n",
       "      <th>education</th>\n",
       "      <th>default</th>\n",
       "      <th>balance</th>\n",
       "      <th>housing</th>\n",
       "      <th>loan</th>\n",
       "      <th>contact</th>\n",
       "      <th>day</th>\n",
       "      <th>month</th>\n",
       "      <th>duration</th>\n",
       "      <th>campaign</th>\n",
       "      <th>pdays</th>\n",
       "      <th>previous</th>\n",
       "      <th>poutcome</th>\n",
       "      <th>y</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>no</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>19</td>\n",
       "      <td>oct</td>\n",
       "      <td>79</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>cellular</td>\n",
       "      <td>11</td>\n",
       "      <td>may</td>\n",
       "      <td>220</td>\n",
       "      <td>1</td>\n",
       "      <td>339</td>\n",
       "      <td>4</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>cellular</td>\n",
       "      <td>16</td>\n",
       "      <td>apr</td>\n",
       "      <td>185</td>\n",
       "      <td>1</td>\n",
       "      <td>330</td>\n",
       "      <td>1</td>\n",
       "      <td>failure</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>no</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "      <td>yes</td>\n",
       "      <td>unknown</td>\n",
       "      <td>3</td>\n",
       "      <td>jun</td>\n",
       "      <td>199</td>\n",
       "      <td>4</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>no</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "      <td>no</td>\n",
       "      <td>unknown</td>\n",
       "      <td>5</td>\n",
       "      <td>may</td>\n",
       "      <td>226</td>\n",
       "      <td>1</td>\n",
       "      <td>-1</td>\n",
       "      <td>0</td>\n",
       "      <td>unknown</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age          job  marital  education default  balance housing loan  \\\n",
       "0   30   unemployed  married    primary      no     1787      no   no   \n",
       "1   33     services  married  secondary      no     4789     yes  yes   \n",
       "2   35   management   single   tertiary      no     1350     yes   no   \n",
       "3   30   management  married   tertiary      no     1476     yes  yes   \n",
       "4   59  blue-collar  married  secondary      no        0     yes   no   \n",
       "\n",
       "    contact  day month  duration  campaign  pdays  previous poutcome   y  \n",
       "0  cellular   19   oct        79         1     -1         0  unknown  no  \n",
       "1  cellular   11   may       220         1    339         4  failure  no  \n",
       "2  cellular   16   apr       185         1    330         1  failure  no  \n",
       "3   unknown    3   jun       199         4     -1         0  unknown  no  \n",
       "4   unknown    5   may       226         1     -1         0  unknown  no  "
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df0 = pd.read_csv('~/Downloads/bank/bank.csv', delimiter=';')\n",
    "# df1 = df0.\n",
    "df0.head(5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "df1 = df0[['age','job','marital','education','balance','housing']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age (n)</th>\n",
       "      <th>job (c)</th>\n",
       "      <th>marital (c)</th>\n",
       "      <th>education (c)</th>\n",
       "      <th>balance (n)</th>\n",
       "      <th>housing (c)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>30</td>\n",
       "      <td>unemployed</td>\n",
       "      <td>married</td>\n",
       "      <td>primary</td>\n",
       "      <td>1787</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>33</td>\n",
       "      <td>services</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>4789</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1350</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>30</td>\n",
       "      <td>management</td>\n",
       "      <td>married</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>1476</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>59</td>\n",
       "      <td>blue-collar</td>\n",
       "      <td>married</td>\n",
       "      <td>secondary</td>\n",
       "      <td>0</td>\n",
       "      <td>yes</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>35</td>\n",
       "      <td>management</td>\n",
       "      <td>single</td>\n",
       "      <td>tertiary</td>\n",
       "      <td>747</td>\n",
       "      <td>no</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   age (n)      job (c) marital (c) education (c)  balance (n) housing (c)\n",
       "0       30   unemployed     married       primary         1787          no\n",
       "1       33     services     married     secondary         4789         yes\n",
       "2       35   management      single      tertiary         1350         yes\n",
       "3       30   management     married      tertiary         1476         yes\n",
       "4       59  blue-collar     married     secondary            0         yes\n",
       "5       35   management      single      tertiary          747          no"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df1.columns=['age (n)', 'job (c)', 'marital (c)','education (c)','balance (n)','housing (c)']\n",
    "df1.head(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

